Locally recoverable algebro-geometric codes from projective bundles

A code is locally recoverable when each symbol in one of its code words can be reconstructed as a function of $r$ other symbols. We use bundles of projective spaces over a line to construct locally recoverable codes with availability; that is, evaluation codes where each code word symbol can be reconstructed from several disjoint sets of other symbols. The simplest case, where the code's underlying variety is a plane, exhibits noteworthy properties: When $r = 1$, $2$, $3$, they are optimal; when $r \geq 4$, they are optimal with probability approaching $1$ as the alphabet size grows. Additionally, their information rate is close to the theoretical limit. In higher dimensions, our codes form a family of asymptotically good codes.

==> anc/example_3_2.magma <==
// Code to verify computations in Example 3.2 of the paper
// Locally Recoverable Algebro-Geometric Codes with 
// multiple Recovery Sets from Projective Bundles by
// Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
// Varilly-Alvarado

clear;

q := 31;  //Prime Power 
F := FiniteField(q); // Finite Field of size q

b := 4;  // Number Fibers
r:= 3; // Locality parameter
n := b*(r+1);
N := r-1; //degre in y
pts := [[F!1,F!1],[F!1,F!2],[F!1,F!3],[F!1,F!4],
	    [F!6,F!5],[F!6,F!6],[F!6,F!7],[F!6,F!8],
	    [F!17,F!9],[F!17,F!10],[F!17,F!11],[F!17,F!12],
	    [F!23,F!20],[F!23,F!21],[F!23,F!22],[F!23,F!23]
        ];

M := b-2; 

//Create Objects
P<x,y> := PolynomialRing(F,2);
basis := [x^i*y^j :i in [0..M],j in [0..N]]; // Basis of V
GM := Transpose(Matrix(F,[[Evaluate(basis[i],pts[j]) : i in [1..(M+1)*(N+1)]] : j in [1..n]]));
C:= LinearCode(GM); //construct code
k := (M+1)*(N+1);
d := MinimumDistance(C);

print "The minimum distance of the code C is ", d;

==> anc/example_3_2.txt <==
crodriguezavila@n38-18 ~ % magma
Magma V2.28-11    Thu Sep  5 2024 15:56:34 on n38-18   [Seed = 1491350344]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify computations in Example 3.2 of the paper
> // Locally Recoverable Algebro-Geometric Codes with 
> // multiple Recovery Sets from Projective Bundles by
> // Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
> // Varilly-Alvarado
> 
> clear;
> 
> q := 31;  //Prime Power 
> F := FiniteField(q); // Finite Field of size q
> 
> b := 4;  // Number Fibers
> r:= 3; // Locality parameter
> n := b*(r+1);
> N := r-1; //degre in y
> pts := [[F!1,F!1],[F!1,F!2],[F!1,F!3],[F!1,F!4],
>           [F!6,F!5],[F!6,F!6],[F!6,F!7],[F!6,F!8],
>           [F!17,F!9],[F!17,F!10],[F!17,F!11],[F!17,F!12],
>           [F!23,F!20],[F!23,F!21],[F!23,F!22],[F!23,F!23]
>         ];
> 
> M := b-2; 
> 
> //Create Objects
> P<x,y> := PolynomialRing(F,2);
> basis := [x^i*y^j :i in [0..M],j in [0..N]]; // Basis of V
> GM := Transpose(Matrix(F,[[Evaluate(basis[i],pts[j]) : i in [1..(M+1)*(N+1)]] : j in [1..n]]));
> C:= LinearCode(GM); //construct code
> k := (M+1)*(N+1);
> d := MinimumDistance(C);
> 
> print "The minimum distance of the code C is ", d;
The minimum distance of the code C is  6
> 


==> anc/example_3_23.magma <==
// Code to verify computations in Example 3.23 of the paper
// Locally Recoverable Algebro-Geometric Codes with 
// multiple Recovery Sets from Projective Bundles by
// Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
// Varilly-Alvarado

clear;

q := 31;  //Prime Power 
F := FiniteField(q); // Finite Field of size q

b := 6;  // Number Fibers
r:= 3; // Locality parameter
n := b*(r+1);
N := r-1; //degre in y
pts := [[F!1,F!1],[F!1,F!2],[F!1,F!3],[F!1,F!4],
        [F!2,F!6],[F!2,F!7],[F!2,F!8],[F!2,F!9],
        [F!3,F!11],[F!3,F!12],[F!3,F!13],[F!3,F!14],
        [F!4,F!16],[F!4,F!17],[F!4,F!18],[F!4,F!19],
        [F!5,F!21],[F!5,F!22],[F!5,F!23],[F!5,F!24],
        [F!6,F!25],[F!6,F!26],[F!6,F!27],[F!6,F!28]
        ];

for z in [0..b-3] do
    M := b-2-z;  // degree in x

    //Create Objects
    P<x,y> := PolynomialRing(F,2);
    basis := [x^i*y^j :i in [0..M],j in [0..N]] ;
    GM := Transpose(Matrix(F,[[Evaluate(basis[i],pts[j]) : i in [1..(M+1)*(N+1)]] : j in [1..n]]));
    C:= LinearCode(GM);
    k := (M+1)*(N+1);
    
    d := MinimumDistance(C); //Compute Minimum Distance
    dopt := n-k-Ceiling(k/r)+2; //Compute SB optimal distance
    print "for z=", z, "the code Cz has minimum distance dz=", d,  " and the optimal distance is dopt=",dopt;
end for;

==> anc/example_3_23.txt <==
crodriguezavila@n38-18 ~ % magma
Magma V2.28-11    Thu Sep  5 2024 16:15:45 on n38-18   [Seed = 881345314]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify computations in Example 3.23 of the paper
> // Locally Recoverable Algebro-Geometric Codes with 
> // multiple Recovery Sets from Projective Bundles by
> // Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
> // Varilly-Alvarado
> 
> clear;
> 
> q := 31;  //Prime Power 
> F := FiniteField(q); // Finite Field of size q
> 
> b := 6;  // Number Fibers
> r:= 3; // Locality parameter
> n := b*(r+1);
> N := r-1; //degre in y
> pts := [[F!1,F!1],[F!1,F!2],[F!1,F!3],[F!1,F!4],
>         [F!2,F!6],[F!2,F!7],[F!2,F!8],[F!2,F!9],
>         [F!3,F!11],[F!3,F!12],[F!3,F!13],[F!3,F!14],
>         [F!4,F!16],[F!4,F!17],[F!4,F!18],[F!4,F!19],
>         [F!5,F!21],[F!5,F!22],[F!5,F!23],[F!5,F!24],
>         [F!6,F!25],[F!6,F!26],[F!6,F!27],[F!6,F!28]
>         ];
> 
> for z in [0..b-3] do
for>     M := b-2-z;  // degree in x
for> 
for>     //Create Objects
for>     P<x,y> := PolynomialRing(F,2);
for>     basis := [x^i*y^j :i in [0..M],j in [0..N]] ;
for>     GM := Transpose(Matrix(F,[[Evaluate(basis[i],pts[j]) : i in [1..(M+1)*(N+1)]] : j in [1..n]]));
for>     C:= LinearCode(GM);
for>     k := (M+1)*(N+1);
for>     
for>     d := MinimumDistance(C); //Compute Minimum Distance
for>     dopt := n-k-Ceiling(k/r)+2; //Compute SB optimal distance
for>     print "for z=", z, "the code Cz has minimum distance dz=", d,  " and the optimal distance is dopt=",\
dopt;
for> end for;
for z= 0 the code Cz has minimum distance dz= 6  and the optimal distance is dopt= 6
for z= 1 the code Cz has minimum distance dz= 9  and the optimal distance is dopt= 10
for z= 2 the code Cz has minimum distance dz= 12  and the optimal distance is dopt= 14
for z= 3 the code Cz has minimum distance dz= 16  and the optimal distance is dopt= 18
> 

==> anc/example_3_24.magma <==
// Code to verify computations in Example 3.23 of the paper
// Locally Recoverable Algebro-Geometric Codes with 
// multiple Recovery Sets from Projective Bundles by
// Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
// Varilly-Alvarado

clear;

q := 37;  //Prime Power 
F := FiniteField(q); // Finite Field of size q

b := 10;  // Number Fibers
r:= 2; // Locality parameter
n := b*(r+1);
N := r-1; //degre in y
pts := [[F!1,F!1],[F!1,F!2],[F!1,F!3],
        [F!2,F!4],[F!2,F!5],[F!2,F!6],
        [F!3,F!7],[F!3,F!8],[F!3,F!9],
        [F!4,F!10],[F!4,F!11],[F!4,F!12],
        [F!5,F!13],[F!5,F!14],[F!5,F!15],
        [F!6,F!16],[F!6,F!17],[F!6,F!18],
        [F!7,F!20],[F!7,F!21],[F!7,F!22],
        [F!8,F!26],[F!8,F!27],[F!8,F!28],
        [F!9,F!32],[F!9,F!33],[F!9,F!34],
        [F!10,F!35],[F!10,F!36],[F!10,F!37]
        ];

for z in [0..b-3] do
    M := b-2-z;  // degree in x

    //Create Objects
    P<x,y> := PolynomialRing(F,2);
    basis := [x^i*y^j :i in [0..M],j in [0..N]] ;
    GM := Transpose(Matrix(F,[[Evaluate(basis[i],pts[j]) : i in [1..(M+1)*(N+1)]] : j in [1..n]]));
    C:= LinearCode(GM);
    k := (M+1)*(N+1);
    
    d := MinimumDistance(C); //Compute Minimum Distance
    dopt := n-k-Ceiling(k/r)+2; //Compute SB optimal distance
    print "for z=", z, "the code Cz has minimum distance dz=", d,  " and the optimal distance is dopt=",dopt;
end for;

==> anc/example_3_24.txt <==
crodriguezavila@n38-18 ~ % magma
Magma V2.28-11    Thu Sep  5 2024 16:17:58 on n38-18   [Seed = 4148920422]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify computations in Example 3.23 of the paper
> // Locally Recoverable Algebro-Geometric Codes with 
> // multiple Recovery Sets from Projective Bundles by
> // Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
> // Varilly-Alvarado
> 
> clear;
> 
> q := 37;  //Prime Power 
> F := FiniteField(q); // Finite Field of size q
> 
> b := 10;  // Number Fibers
> r:= 2; // Locality parameter
> n := b*(r+1);
> N := r-1; //degre in y
> pts := [[F!1,F!1],[F!1,F!2],[F!1,F!3],
>         [F!2,F!4],[F!2,F!5],[F!2,F!6],
>         [F!3,F!7],[F!3,F!8],[F!3,F!9],
>         [F!4,F!10],[F!4,F!11],[F!4,F!12],
>         [F!5,F!13],[F!5,F!14],[F!5,F!15],
>         [F!6,F!16],[F!6,F!17],[F!6,F!18],
>         [F!7,F!20],[F!7,F!21],[F!7,F!22],
>         [F!8,F!26],[F!8,F!27],[F!8,F!28],
>         [F!9,F!32],[F!9,F!33],[F!9,F!34],
>         [F!10,F!35],[F!10,F!36],[F!10,F!37]
>         ];
> 
> for z in [0..b-3] do
for>     M := b-2-z;  // degree in x
for> 
for>     //Create Objects
for>     P<x,y> := PolynomialRing(F,2);
for>     basis := [x^i*y^j :i in [0..M],j in [0..N]] ;
for>     GM := Transpose(Matrix(F,[[Evaluate(basis[i],pts[j]) : i in [1..(M+1)*(N+1)]] : j in [1..n]]));
for>     C:= LinearCode(GM);
for>     k := (M+1)*(N+1);
for>     
for>     d := MinimumDistance(C); //Compute Minimum Distance
for>     dopt := n-k-Ceiling(k/r)+2; //Compute SB optimal distance
for>     print "for z=", z, "the code Cz has minimum distance dz=", d,  " and the optimal distance is dopt=",\
dopt;
for> end for;
for z= 0 the code Cz has minimum distance dz= 5  and the optimal distance is dopt= 5
for z= 1 the code Cz has minimum distance dz= 8  and the optimal distance is dopt= 8
for z= 2 the code Cz has minimum distance dz= 10  and the optimal distance is dopt= 11
for z= 3 the code Cz has minimum distance dz= 12  and the optimal distance is dopt= 14
for z= 4 the code Cz has minimum distance dz= 14  and the optimal distance is dopt= 17
for z= 5 the code Cz has minimum distance dz= 17  and the optimal distance is dopt= 20
for z= 6 the code Cz has minimum distance dz= 20  and the optimal distance is dopt= 23
for z= 7 the code Cz has minimum distance dz= 23  and the optimal distance is dopt= 26
> 


==> anc/example_4.magma <==
// Code to verify computations in Section 4 of the paper
// Locally Recoverable Algebro-Geometric Codes with 
// multiple Recovery Sets from Projective Bundles by
// Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
// Varilly-Alvarado

clear;

F := GF(37);
P<x2,x3,x4,y21,y22,y23,y31,y32,y33,y41,y42,y43>:=PolynomialRing(F,12);

// Matrix M
M := Matrix([	
	[1, x2, y21, x2*y21, y21^2, x2*y21^2, y21^3, x2*y21^3], 
	[1, x2, y22, x2*y22, y22^2, x2*y22^2, y22^3, x2*y22^3], 
	[1, x2, y23, x2*y23, y23^2, x2*y23^2, y23^3, x2*y23^3], 
	[1, x3, y31, x3*y31, y31^2, x3*y31^2, y31^3, x3*y31^3], 
	[1, x3, y32, x3*y32, y32^2, x3*y32^2, y32^3, x3*y32^3], 
	[1, x3, y33, x3*y33, y33^2, x3*y33^2, y33^3, x3*y33^3], 
	[1, x4, y41, x4*y41, y41^2, x4*y41^2, y41^3, x4*y41^3], 
	[1, x4, y42, x4*y42, y42^2, x4*y42^2, y42^3, x4*y42^3], 
	[1, x4, y43, x4*y43, y43^2, x4*y43^2, y43^3, x4*y43^3]]);

// Mij is minor of M by Removing row 3i + j - 6
M21 := RemoveRow(M, 1);
M22 := RemoveRow(M, 2);
M23 := RemoveRow(M, 3);
M31 := RemoveRow(M, 4);
M32 := RemoveRow(M, 5);
M33 := RemoveRow(M, 6);
M41 := RemoveRow(M, 7);
M42 := RemoveRow(M, 8);
M43 := RemoveRow(M, 9);

// Factor Determinant of Mij
F21 := Factorization(Determinant(M21));
F22 := Factorization(Determinant(M22));
F23 := Factorization(Determinant(M23));
F31 := Factorization(Determinant(M31));
F32 := Factorization(Determinant(M32));
F33 := Factorization(Determinant(M33));
F41 := Factorization(Determinant(M41));
F42 := Factorization(Determinant(M42));
F43 := Factorization(Determinant(M43));

// Polynomials rij.
r21 := F21[8][1];
r22 := F22[8][1];
r23 := F23[8][1];
r31 := F31[8][1];
r32 := F32[8][1];
r33 := F33[8][1];
r41 := F41[8][1];
r42 := F42[8][1];
r43 := F43[8][1];


// For example the M21 minor is
M21;

// The determinant of M21 factor as
F21;

// The polynomial r21 is
r21;

// Let's print all the polynomials rij that we need for the computations in Example 4.1
r21;
r22;
r23;
r31;
r32;
r33;
r41;
r42;
r43;

==> anc/example_4.txt <==
Magma V2.28-11    Thu Sep  5 2024 16:30:55 on n38-18   [Seed = 3413621073]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify computations in Section 4 of the paper
> // Locally Recoverable Algebro-Geometric Codes with 
> // multiple Recovery Sets from Projective Bundles by
> // Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
> // Varilly-Alvarado
> 
> clear;
> 
> F := GF(37);
> P<x2,x3,x4,y21,y22,y23,y31,y32,y33,y41,y42,y43>:=PolynomialRing(F,12);
> 
> // Matrix M
> M := Matrix([ 
>       [1, x2, y21, x2*y21, y21^2, x2*y21^2, y21^3, x2*y21^3], 
>       [1, x2, y22, x2*y22, y22^2, x2*y22^2, y22^3, x2*y22^3], 
>       [1, x2, y23, x2*y23, y23^2, x2*y23^2, y23^3, x2*y23^3], 
>       [1, x3, y31, x3*y31, y31^2, x3*y31^2, y31^3, x3*y31^3], 
>       [1, x3, y32, x3*y32, y32^2, x3*y32^2, y32^3, x3*y32^3], 
>       [1, x3, y33, x3*y33, y33^2, x3*y33^2, y33^3, x3*y33^3], 
>       [1, x4, y41, x4*y41, y41^2, x4*y41^2, y41^3, x4*y41^3], 
>       [1, x4, y42, x4*y42, y42^2, x4*y42^2, y42^3, x4*y42^3], 
>       [1, x4, y43, x4*y43, y43^2, x4*y43^2, y43^3, x4*y43^3]]);
> 
> // Mij is minor of M by Removing row 3i + j - 6
> M21 := RemoveRow(M, 1);
> M22 := RemoveRow(M, 2);
> M23 := RemoveRow(M, 3);
> M31 := RemoveRow(M, 4);
> M32 := RemoveRow(M, 5);
> M33 := RemoveRow(M, 6);
> M41 := RemoveRow(M, 7);
> M42 := RemoveRow(M, 8);
> M43 := RemoveRow(M, 9);
> 
> // Factor Determinant of Mij
> F21 := Factorization(Determinant(M21));
> F22 := Factorization(Determinant(M22));
> F23 := Factorization(Determinant(M23));
> F31 := Factorization(Determinant(M31));
> F32 := Factorization(Determinant(M32));
> F33 := Factorization(Determinant(M33));
> F41 := Factorization(Determinant(M41));
> F42 := Factorization(Determinant(M42));
> F43 := Factorization(Determinant(M43));
> 
> // Polynomials rij.
> r21 := F21[8][1];
> r22 := F22[8][1];
> r23 := F23[8][1];
> r31 := F31[8][1];
> r32 := F32[8][1];
> r33 := F33[8][1];
> r41 := F41[8][1];
> r42 := F42[8][1];
> r43 := F43[8][1];
> 
> 
> // For example the M21 minor is
> M21;
[       1       x2      y22   x2*y22    y22^2 x2*y22^2    y22^3 x2*y22^3]
[       1       x2      y23   x2*y23    y23^2 x2*y23^2    y23^3 x2*y23^3]
[       1       x3      y31   x3*y31    y31^2 x3*y31^2    y31^3 x3*y31^3]
[       1       x3      y32   x3*y32    y32^2 x3*y32^2    y32^3 x3*y32^3]
[       1       x3      y33   x3*y33    y33^2 x3*y33^2    y33^3 x3*y33^3]
[       1       x4      y41   x4*y41    y41^2 x4*y41^2    y41^3 x4*y41^3]
[       1       x4      y42   x4*y42    y42^2 x4*y42^2    y42^3 x4*y42^3]
[       1       x4      y43   x4*y43    y43^2 x4*y43^2    y43^3 x4*y43^3]
> 
> // The determinant of M21 factor as
> F21;
[
    <y42 + 36*y43, 1>,
    <y41 + 36*y43, 1>,
    <y41 + 36*y42, 1>,
    <y32 + 36*y33, 1>,
    <y31 + 36*y33, 1>,
    <y31 + 36*y32, 1>,
    <y22 + 36*y23, 1>,
    <y22^2*y23^2*y31 + y22^2*y23^2*y32 + y22^2*y23^2*y33 + 36*y22^2*y23^2*y41 + 36*y22^2*y23^2*y42 + 
        36*y22^2*y23^2*y43 + 36*y22^2*y23*y31*y32 + 36*y22^2*y23*y31*y33 + 36*y22^2*y23*y32*y33 + 
        y22^2*y23*y41*y42 + y22^2*y23*y41*y43 + y22^2*y23*y42*y43 + y22^2*y31*y32*y33 + 36*y22^2*y41*y42*y43 + 
        36*y22*y23^2*y31*y32 + 36*y22*y23^2*y31*y33 + 36*y22*y23^2*y32*y33 + y22*y23^2*y41*y42 + 
        y22*y23^2*y41*y43 + y22*y23^2*y42*y43 + y22*y23*y31*y32*y33 + y22*y23*y31*y32*y41 + y22*y23*y31*y32*y42
        + y22*y23*y31*y32*y43 + y22*y23*y31*y33*y41 + y22*y23*y31*y33*y42 + y22*y23*y31*y33*y43 + 
        36*y22*y23*y31*y41*y42 + 36*y22*y23*y31*y41*y43 + 36*y22*y23*y31*y42*y43 + y22*y23*y32*y33*y41 + 
        y22*y23*y32*y33*y42 + y22*y23*y32*y33*y43 + 36*y22*y23*y32*y41*y42 + 36*y22*y23*y32*y41*y43 + 
        36*y22*y23*y32*y42*y43 + 36*y22*y23*y33*y41*y42 + 36*y22*y23*y33*y41*y43 + 36*y22*y23*y33*y42*y43 + 
        36*y22*y23*y41*y42*y43 + 36*y22*y31*y32*y33*y41 + 36*y22*y31*y32*y33*y42 + 36*y22*y31*y32*y33*y43 + 
        y22*y31*y41*y42*y43 + y22*y32*y41*y42*y43 + y22*y33*y41*y42*y43 + y23^2*y31*y32*y33 + 
        36*y23^2*y41*y42*y43 + 36*y23*y31*y32*y33*y41 + 36*y23*y31*y32*y33*y42 + 36*y23*y31*y32*y33*y43 + 
        y23*y31*y41*y42*y43 + y23*y32*y41*y42*y43 + y23*y33*y41*y42*y43 + y31*y32*y33*y41*y42 + 
        y31*y32*y33*y41*y43 + y31*y32*y33*y42*y43 + 36*y31*y32*y41*y42*y43 + 36*y31*y33*y41*y42*y43 + 
        36*y32*y33*y41*y42*y43, 1>,
    <x3 + 36*x4, 2>,
    <x2 + 36*x4, 1>,
    <x2 + 36*x3, 1>
]
> 
> // The polynomial r21 is
> r21;
y22^2*y23^2*y31 + y22^2*y23^2*y32 + y22^2*y23^2*y33 + 36*y22^2*y23^2*y41 + 36*y22^2*y23^2*y42 + 
    36*y22^2*y23^2*y43 + 36*y22^2*y23*y31*y32 + 36*y22^2*y23*y31*y33 + 36*y22^2*y23*y32*y33 + y22^2*y23*y41*y42
    + y22^2*y23*y41*y43 + y22^2*y23*y42*y43 + y22^2*y31*y32*y33 + 36*y22^2*y41*y42*y43 + 36*y22*y23^2*y31*y32 +
    36*y22*y23^2*y31*y33 + 36*y22*y23^2*y32*y33 + y22*y23^2*y41*y42 + y22*y23^2*y41*y43 + y22*y23^2*y42*y43 + 
    y22*y23*y31*y32*y33 + y22*y23*y31*y32*y41 + y22*y23*y31*y32*y42 + y22*y23*y31*y32*y43 + y22*y23*y31*y33*y41
    + y22*y23*y31*y33*y42 + y22*y23*y31*y33*y43 + 36*y22*y23*y31*y41*y42 + 36*y22*y23*y31*y41*y43 + 
    36*y22*y23*y31*y42*y43 + y22*y23*y32*y33*y41 + y22*y23*y32*y33*y42 + y22*y23*y32*y33*y43 + 
    36*y22*y23*y32*y41*y42 + 36*y22*y23*y32*y41*y43 + 36*y22*y23*y32*y42*y43 + 36*y22*y23*y33*y41*y42 + 
    36*y22*y23*y33*y41*y43 + 36*y22*y23*y33*y42*y43 + 36*y22*y23*y41*y42*y43 + 36*y22*y31*y32*y33*y41 + 
    36*y22*y31*y32*y33*y42 + 36*y22*y31*y32*y33*y43 + y22*y31*y41*y42*y43 + y22*y32*y41*y42*y43 + 
    y22*y33*y41*y42*y43 + y23^2*y31*y32*y33 + 36*y23^2*y41*y42*y43 + 36*y23*y31*y32*y33*y41 + 
    36*y23*y31*y32*y33*y42 + 36*y23*y31*y32*y33*y43 + y23*y31*y41*y42*y43 + y23*y32*y41*y42*y43 + 
    y23*y33*y41*y42*y43 + y31*y32*y33*y41*y42 + y31*y32*y33*y41*y43 + y31*y32*y33*y42*y43 + 
    36*y31*y32*y41*y42*y43 + 36*y31*y33*y41*y42*y43 + 36*y32*y33*y41*y42*y43
> 
> // Let's print all the polynomials rij that we need for the computations in Example 4.1
> r21;
y22^2*y23^2*y31 + y22^2*y23^2*y32 + y22^2*y23^2*y33 + 36*y22^2*y23^2*y41 + 36*y22^2*y23^2*y42 + 
    36*y22^2*y23^2*y43 + 36*y22^2*y23*y31*y32 + 36*y22^2*y23*y31*y33 + 36*y22^2*y23*y32*y33 + y22^2*y23*y41*y42
    + y22^2*y23*y41*y43 + y22^2*y23*y42*y43 + y22^2*y31*y32*y33 + 36*y22^2*y41*y42*y43 + 36*y22*y23^2*y31*y32 +
    36*y22*y23^2*y31*y33 + 36*y22*y23^2*y32*y33 + y22*y23^2*y41*y42 + y22*y23^2*y41*y43 + y22*y23^2*y42*y43 + 
    y22*y23*y31*y32*y33 + y22*y23*y31*y32*y41 + y22*y23*y31*y32*y42 + y22*y23*y31*y32*y43 + y22*y23*y31*y33*y41
    + y22*y23*y31*y33*y42 + y22*y23*y31*y33*y43 + 36*y22*y23*y31*y41*y42 + 36*y22*y23*y31*y41*y43 + 
    36*y22*y23*y31*y42*y43 + y22*y23*y32*y33*y41 + y22*y23*y32*y33*y42 + y22*y23*y32*y33*y43 + 
    36*y22*y23*y32*y41*y42 + 36*y22*y23*y32*y41*y43 + 36*y22*y23*y32*y42*y43 + 36*y22*y23*y33*y41*y42 + 
    36*y22*y23*y33*y41*y43 + 36*y22*y23*y33*y42*y43 + 36*y22*y23*y41*y42*y43 + 36*y22*y31*y32*y33*y41 + 
    36*y22*y31*y32*y33*y42 + 36*y22*y31*y32*y33*y43 + y22*y31*y41*y42*y43 + y22*y32*y41*y42*y43 + 
    y22*y33*y41*y42*y43 + y23^2*y31*y32*y33 + 36*y23^2*y41*y42*y43 + 36*y23*y31*y32*y33*y41 + 
    36*y23*y31*y32*y33*y42 + 36*y23*y31*y32*y33*y43 + y23*y31*y41*y42*y43 + y23*y32*y41*y42*y43 + 
    y23*y33*y41*y42*y43 + y31*y32*y33*y41*y42 + y31*y32*y33*y41*y43 + y31*y32*y33*y42*y43 + 
    36*y31*y32*y41*y42*y43 + 36*y31*y33*y41*y42*y43 + 36*y32*y33*y41*y42*y43
> r22;
y21^2*y23^2*y31 + y21^2*y23^2*y32 + y21^2*y23^2*y33 + 36*y21^2*y23^2*y41 + 36*y21^2*y23^2*y42 + 
    36*y21^2*y23^2*y43 + 36*y21^2*y23*y31*y32 + 36*y21^2*y23*y31*y33 + 36*y21^2*y23*y32*y33 + y21^2*y23*y41*y42
    + y21^2*y23*y41*y43 + y21^2*y23*y42*y43 + y21^2*y31*y32*y33 + 36*y21^2*y41*y42*y43 + 36*y21*y23^2*y31*y32 +
    36*y21*y23^2*y31*y33 + 36*y21*y23^2*y32*y33 + y21*y23^2*y41*y42 + y21*y23^2*y41*y43 + y21*y23^2*y42*y43 + 
    y21*y23*y31*y32*y33 + y21*y23*y31*y32*y41 + y21*y23*y31*y32*y42 + y21*y23*y31*y32*y43 + y21*y23*y31*y33*y41
    + y21*y23*y31*y33*y42 + y21*y23*y31*y33*y43 + 36*y21*y23*y31*y41*y42 + 36*y21*y23*y31*y41*y43 + 
    36*y21*y23*y31*y42*y43 + y21*y23*y32*y33*y41 + y21*y23*y32*y33*y42 + y21*y23*y32*y33*y43 + 
    36*y21*y23*y32*y41*y42 + 36*y21*y23*y32*y41*y43 + 36*y21*y23*y32*y42*y43 + 36*y21*y23*y33*y41*y42 + 
    36*y21*y23*y33*y41*y43 + 36*y21*y23*y33*y42*y43 + 36*y21*y23*y41*y42*y43 + 36*y21*y31*y32*y33*y41 + 
    36*y21*y31*y32*y33*y42 + 36*y21*y31*y32*y33*y43 + y21*y31*y41*y42*y43 + y21*y32*y41*y42*y43 + 
    y21*y33*y41*y42*y43 + y23^2*y31*y32*y33 + 36*y23^2*y41*y42*y43 + 36*y23*y31*y32*y33*y41 + 
    36*y23*y31*y32*y33*y42 + 36*y23*y31*y32*y33*y43 + y23*y31*y41*y42*y43 + y23*y32*y41*y42*y43 + 
    y23*y33*y41*y42*y43 + y31*y32*y33*y41*y42 + y31*y32*y33*y41*y43 + y31*y32*y33*y42*y43 + 
    36*y31*y32*y41*y42*y43 + 36*y31*y33*y41*y42*y43 + 36*y32*y33*y41*y42*y43
> r23;
y21^2*y22^2*y31 + y21^2*y22^2*y32 + y21^2*y22^2*y33 + 36*y21^2*y22^2*y41 + 36*y21^2*y22^2*y42 + 
    36*y21^2*y22^2*y43 + 36*y21^2*y22*y31*y32 + 36*y21^2*y22*y31*y33 + 36*y21^2*y22*y32*y33 + y21^2*y22*y41*y42
    + y21^2*y22*y41*y43 + y21^2*y22*y42*y43 + y21^2*y31*y32*y33 + 36*y21^2*y41*y42*y43 + 36*y21*y22^2*y31*y32 +
    36*y21*y22^2*y31*y33 + 36*y21*y22^2*y32*y33 + y21*y22^2*y41*y42 + y21*y22^2*y41*y43 + y21*y22^2*y42*y43 + 
    y21*y22*y31*y32*y33 + y21*y22*y31*y32*y41 + y21*y22*y31*y32*y42 + y21*y22*y31*y32*y43 + y21*y22*y31*y33*y41
    + y21*y22*y31*y33*y42 + y21*y22*y31*y33*y43 + 36*y21*y22*y31*y41*y42 + 36*y21*y22*y31*y41*y43 + 
    36*y21*y22*y31*y42*y43 + y21*y22*y32*y33*y41 + y21*y22*y32*y33*y42 + y21*y22*y32*y33*y43 + 
    36*y21*y22*y32*y41*y42 + 36*y21*y22*y32*y41*y43 + 36*y21*y22*y32*y42*y43 + 36*y21*y22*y33*y41*y42 + 
    36*y21*y22*y33*y41*y43 + 36*y21*y22*y33*y42*y43 + 36*y21*y22*y41*y42*y43 + 36*y21*y31*y32*y33*y41 + 
    36*y21*y31*y32*y33*y42 + 36*y21*y31*y32*y33*y43 + y21*y31*y41*y42*y43 + y21*y32*y41*y42*y43 + 
    y21*y33*y41*y42*y43 + y22^2*y31*y32*y33 + 36*y22^2*y41*y42*y43 + 36*y22*y31*y32*y33*y41 + 
    36*y22*y31*y32*y33*y42 + 36*y22*y31*y32*y33*y43 + y22*y31*y41*y42*y43 + y22*y32*y41*y42*y43 + 
    y22*y33*y41*y42*y43 + y31*y32*y33*y41*y42 + y31*y32*y33*y41*y43 + y31*y32*y33*y42*y43 + 
    36*y31*y32*y41*y42*y43 + 36*y31*y33*y41*y42*y43 + 36*y32*y33*y41*y42*y43
> r31;
y21*y22*y23*y32^2 + y21*y22*y23*y32*y33 + 36*y21*y22*y23*y32*y41 + 36*y21*y22*y23*y32*y42 + 
    36*y21*y22*y23*y32*y43 + y21*y22*y23*y33^2 + 36*y21*y22*y23*y33*y41 + 36*y21*y22*y23*y33*y42 + 
    36*y21*y22*y23*y33*y43 + y21*y22*y23*y41*y42 + y21*y22*y23*y41*y43 + y21*y22*y23*y42*y43 + 
    36*y21*y22*y32^2*y33 + 36*y21*y22*y32*y33^2 + y21*y22*y32*y33*y41 + y21*y22*y32*y33*y42 + 
    y21*y22*y32*y33*y43 + 36*y21*y22*y41*y42*y43 + 36*y21*y23*y32^2*y33 + 36*y21*y23*y32*y33^2 + 
    y21*y23*y32*y33*y41 + y21*y23*y32*y33*y42 + y21*y23*y32*y33*y43 + 36*y21*y23*y41*y42*y43 + y21*y32^2*y33^2 
    + 36*y21*y32*y33*y41*y42 + 36*y21*y32*y33*y41*y43 + 36*y21*y32*y33*y42*y43 + y21*y32*y41*y42*y43 + 
    y21*y33*y41*y42*y43 + 36*y22*y23*y32^2*y33 + 36*y22*y23*y32*y33^2 + y22*y23*y32*y33*y41 + 
    y22*y23*y32*y33*y42 + y22*y23*y32*y33*y43 + 36*y22*y23*y41*y42*y43 + y22*y32^2*y33^2 + 
    36*y22*y32*y33*y41*y42 + 36*y22*y32*y33*y41*y43 + 36*y22*y32*y33*y42*y43 + y22*y32*y41*y42*y43 + 
    y22*y33*y41*y42*y43 + y23*y32^2*y33^2 + 36*y23*y32*y33*y41*y42 + 36*y23*y32*y33*y41*y43 + 
    36*y23*y32*y33*y42*y43 + y23*y32*y41*y42*y43 + y23*y33*y41*y42*y43 + 36*y32^2*y33^2*y41 + 
    36*y32^2*y33^2*y42 + 36*y32^2*y33^2*y43 + y32^2*y33*y41*y42 + y32^2*y33*y41*y43 + y32^2*y33*y42*y43 + 
    36*y32^2*y41*y42*y43 + y32*y33^2*y41*y42 + y32*y33^2*y41*y43 + y32*y33^2*y42*y43 + 36*y32*y33*y41*y42*y43 +
    36*y33^2*y41*y42*y43
> r32;
y21*y22*y23*y31^2 + y21*y22*y23*y31*y33 + 36*y21*y22*y23*y31*y41 + 36*y21*y22*y23*y31*y42 + 
    36*y21*y22*y23*y31*y43 + y21*y22*y23*y33^2 + 36*y21*y22*y23*y33*y41 + 36*y21*y22*y23*y33*y42 + 
    36*y21*y22*y23*y33*y43 + y21*y22*y23*y41*y42 + y21*y22*y23*y41*y43 + y21*y22*y23*y42*y43 + 
    36*y21*y22*y31^2*y33 + 36*y21*y22*y31*y33^2 + y21*y22*y31*y33*y41 + y21*y22*y31*y33*y42 + 
    y21*y22*y31*y33*y43 + 36*y21*y22*y41*y42*y43 + 36*y21*y23*y31^2*y33 + 36*y21*y23*y31*y33^2 + 
    y21*y23*y31*y33*y41 + y21*y23*y31*y33*y42 + y21*y23*y31*y33*y43 + 36*y21*y23*y41*y42*y43 + y21*y31^2*y33^2 
    + 36*y21*y31*y33*y41*y42 + 36*y21*y31*y33*y41*y43 + 36*y21*y31*y33*y42*y43 + y21*y31*y41*y42*y43 + 
    y21*y33*y41*y42*y43 + 36*y22*y23*y31^2*y33 + 36*y22*y23*y31*y33^2 + y22*y23*y31*y33*y41 + 
    y22*y23*y31*y33*y42 + y22*y23*y31*y33*y43 + 36*y22*y23*y41*y42*y43 + y22*y31^2*y33^2 + 
    36*y22*y31*y33*y41*y42 + 36*y22*y31*y33*y41*y43 + 36*y22*y31*y33*y42*y43 + y22*y31*y41*y42*y43 + 
    y22*y33*y41*y42*y43 + y23*y31^2*y33^2 + 36*y23*y31*y33*y41*y42 + 36*y23*y31*y33*y41*y43 + 
    36*y23*y31*y33*y42*y43 + y23*y31*y41*y42*y43 + y23*y33*y41*y42*y43 + 36*y31^2*y33^2*y41 + 
    36*y31^2*y33^2*y42 + 36*y31^2*y33^2*y43 + y31^2*y33*y41*y42 + y31^2*y33*y41*y43 + y31^2*y33*y42*y43 + 
    36*y31^2*y41*y42*y43 + y31*y33^2*y41*y42 + y31*y33^2*y41*y43 + y31*y33^2*y42*y43 + 36*y31*y33*y41*y42*y43 +
    36*y33^2*y41*y42*y43
> r33;
y21*y22*y23*y31^2 + y21*y22*y23*y31*y32 + 36*y21*y22*y23*y31*y41 + 36*y21*y22*y23*y31*y42 + 
    36*y21*y22*y23*y31*y43 + y21*y22*y23*y32^2 + 36*y21*y22*y23*y32*y41 + 36*y21*y22*y23*y32*y42 + 
    36*y21*y22*y23*y32*y43 + y21*y22*y23*y41*y42 + y21*y22*y23*y41*y43 + y21*y22*y23*y42*y43 + 
    36*y21*y22*y31^2*y32 + 36*y21*y22*y31*y32^2 + y21*y22*y31*y32*y41 + y21*y22*y31*y32*y42 + 
    y21*y22*y31*y32*y43 + 36*y21*y22*y41*y42*y43 + 36*y21*y23*y31^2*y32 + 36*y21*y23*y31*y32^2 + 
    y21*y23*y31*y32*y41 + y21*y23*y31*y32*y42 + y21*y23*y31*y32*y43 + 36*y21*y23*y41*y42*y43 + y21*y31^2*y32^2 
    + 36*y21*y31*y32*y41*y42 + 36*y21*y31*y32*y41*y43 + 36*y21*y31*y32*y42*y43 + y21*y31*y41*y42*y43 + 
    y21*y32*y41*y42*y43 + 36*y22*y23*y31^2*y32 + 36*y22*y23*y31*y32^2 + y22*y23*y31*y32*y41 + 
    y22*y23*y31*y32*y42 + y22*y23*y31*y32*y43 + 36*y22*y23*y41*y42*y43 + y22*y31^2*y32^2 + 
    36*y22*y31*y32*y41*y42 + 36*y22*y31*y32*y41*y43 + 36*y22*y31*y32*y42*y43 + y22*y31*y41*y42*y43 + 
    y22*y32*y41*y42*y43 + y23*y31^2*y32^2 + 36*y23*y31*y32*y41*y42 + 36*y23*y31*y32*y41*y43 + 
    36*y23*y31*y32*y42*y43 + y23*y31*y41*y42*y43 + y23*y32*y41*y42*y43 + 36*y31^2*y32^2*y41 + 
    36*y31^2*y32^2*y42 + 36*y31^2*y32^2*y43 + y31^2*y32*y41*y42 + y31^2*y32*y41*y43 + y31^2*y32*y42*y43 + 
    36*y31^2*y41*y42*y43 + y31*y32^2*y41*y42 + y31*y32^2*y41*y43 + y31*y32^2*y42*y43 + 36*y31*y32*y41*y42*y43 +
    36*y32^2*y41*y42*y43
> r41;
y21*y22*y23*y31*y32 + y21*y22*y23*y31*y33 + 36*y21*y22*y23*y31*y42 + 36*y21*y22*y23*y31*y43 + 
    y21*y22*y23*y32*y33 + 36*y21*y22*y23*y32*y42 + 36*y21*y22*y23*y32*y43 + 36*y21*y22*y23*y33*y42 + 
    36*y21*y22*y23*y33*y43 + y21*y22*y23*y42^2 + y21*y22*y23*y42*y43 + y21*y22*y23*y43^2 + 
    36*y21*y22*y31*y32*y33 + y21*y22*y31*y42*y43 + y21*y22*y32*y42*y43 + y21*y22*y33*y42*y43 + 
    36*y21*y22*y42^2*y43 + 36*y21*y22*y42*y43^2 + 36*y21*y23*y31*y32*y33 + y21*y23*y31*y42*y43 + 
    y21*y23*y32*y42*y43 + y21*y23*y33*y42*y43 + 36*y21*y23*y42^2*y43 + 36*y21*y23*y42*y43^2 + 
    y21*y31*y32*y33*y42 + y21*y31*y32*y33*y43 + 36*y21*y31*y32*y42*y43 + 36*y21*y31*y33*y42*y43 + 
    36*y21*y32*y33*y42*y43 + y21*y42^2*y43^2 + 36*y22*y23*y31*y32*y33 + y22*y23*y31*y42*y43 + 
    y22*y23*y32*y42*y43 + y22*y23*y33*y42*y43 + 36*y22*y23*y42^2*y43 + 36*y22*y23*y42*y43^2 + 
    y22*y31*y32*y33*y42 + y22*y31*y32*y33*y43 + 36*y22*y31*y32*y42*y43 + 36*y22*y31*y33*y42*y43 + 
    36*y22*y32*y33*y42*y43 + y22*y42^2*y43^2 + y23*y31*y32*y33*y42 + y23*y31*y32*y33*y43 + 
    36*y23*y31*y32*y42*y43 + 36*y23*y31*y33*y42*y43 + 36*y23*y32*y33*y42*y43 + y23*y42^2*y43^2 + 
    36*y31*y32*y33*y42^2 + 36*y31*y32*y33*y42*y43 + 36*y31*y32*y33*y43^2 + y31*y32*y42^2*y43 + 
    y31*y32*y42*y43^2 + y31*y33*y42^2*y43 + y31*y33*y42*y43^2 + 36*y31*y42^2*y43^2 + y32*y33*y42^2*y43 + 
    y32*y33*y42*y43^2 + 36*y32*y42^2*y43^2 + 36*y33*y42^2*y43^2
> r42;
y21*y22*y23*y31*y32 + y21*y22*y23*y31*y33 + 36*y21*y22*y23*y31*y41 + 36*y21*y22*y23*y31*y43 + 
    y21*y22*y23*y32*y33 + 36*y21*y22*y23*y32*y41 + 36*y21*y22*y23*y32*y43 + 36*y21*y22*y23*y33*y41 + 
    36*y21*y22*y23*y33*y43 + y21*y22*y23*y41^2 + y21*y22*y23*y41*y43 + y21*y22*y23*y43^2 + 
    36*y21*y22*y31*y32*y33 + y21*y22*y31*y41*y43 + y21*y22*y32*y41*y43 + y21*y22*y33*y41*y43 + 
    36*y21*y22*y41^2*y43 + 36*y21*y22*y41*y43^2 + 36*y21*y23*y31*y32*y33 + y21*y23*y31*y41*y43 + 
    y21*y23*y32*y41*y43 + y21*y23*y33*y41*y43 + 36*y21*y23*y41^2*y43 + 36*y21*y23*y41*y43^2 + 
    y21*y31*y32*y33*y41 + y21*y31*y32*y33*y43 + 36*y21*y31*y32*y41*y43 + 36*y21*y31*y33*y41*y43 + 
    36*y21*y32*y33*y41*y43 + y21*y41^2*y43^2 + 36*y22*y23*y31*y32*y33 + y22*y23*y31*y41*y43 + 
    y22*y23*y32*y41*y43 + y22*y23*y33*y41*y43 + 36*y22*y23*y41^2*y43 + 36*y22*y23*y41*y43^2 + 
    y22*y31*y32*y33*y41 + y22*y31*y32*y33*y43 + 36*y22*y31*y32*y41*y43 + 36*y22*y31*y33*y41*y43 + 
    36*y22*y32*y33*y41*y43 + y22*y41^2*y43^2 + y23*y31*y32*y33*y41 + y23*y31*y32*y33*y43 + 
    36*y23*y31*y32*y41*y43 + 36*y23*y31*y33*y41*y43 + 36*y23*y32*y33*y41*y43 + y23*y41^2*y43^2 + 
    36*y31*y32*y33*y41^2 + 36*y31*y32*y33*y41*y43 + 36*y31*y32*y33*y43^2 + y31*y32*y41^2*y43 + 
    y31*y32*y41*y43^2 + y31*y33*y41^2*y43 + y31*y33*y41*y43^2 + 36*y31*y41^2*y43^2 + y32*y33*y41^2*y43 + 
    y32*y33*y41*y43^2 + 36*y32*y41^2*y43^2 + 36*y33*y41^2*y43^2
> r43;
y21*y22*y23*y31*y32 + y21*y22*y23*y31*y33 + 36*y21*y22*y23*y31*y41 + 36*y21*y22*y23*y31*y42 + 
    y21*y22*y23*y32*y33 + 36*y21*y22*y23*y32*y41 + 36*y21*y22*y23*y32*y42 + 36*y21*y22*y23*y33*y41 + 
    36*y21*y22*y23*y33*y42 + y21*y22*y23*y41^2 + y21*y22*y23*y41*y42 + y21*y22*y23*y42^2 + 
    36*y21*y22*y31*y32*y33 + y21*y22*y31*y41*y42 + y21*y22*y32*y41*y42 + y21*y22*y33*y41*y42 + 
    36*y21*y22*y41^2*y42 + 36*y21*y22*y41*y42^2 + 36*y21*y23*y31*y32*y33 + y21*y23*y31*y41*y42 + 
    y21*y23*y32*y41*y42 + y21*y23*y33*y41*y42 + 36*y21*y23*y41^2*y42 + 36*y21*y23*y41*y42^2 + 
    y21*y31*y32*y33*y41 + y21*y31*y32*y33*y42 + 36*y21*y31*y32*y41*y42 + 36*y21*y31*y33*y41*y42 + 
    36*y21*y32*y33*y41*y42 + y21*y41^2*y42^2 + 36*y22*y23*y31*y32*y33 + y22*y23*y31*y41*y42 + 
    y22*y23*y32*y41*y42 + y22*y23*y33*y41*y42 + 36*y22*y23*y41^2*y42 + 36*y22*y23*y41*y42^2 + 
    y22*y31*y32*y33*y41 + y22*y31*y32*y33*y42 + 36*y22*y31*y32*y41*y42 + 36*y22*y31*y33*y41*y42 + 
    36*y22*y32*y33*y41*y42 + y22*y41^2*y42^2 + y23*y31*y32*y33*y41 + y23*y31*y32*y33*y42 + 
    36*y23*y31*y32*y41*y42 + 36*y23*y31*y33*y41*y42 + 36*y23*y32*y33*y41*y42 + y23*y41^2*y42^2 + 
    36*y31*y32*y33*y41^2 + 36*y31*y32*y33*y41*y42 + 36*y31*y32*y33*y42^2 + y31*y32*y41^2*y42 + 
    y31*y32*y41*y42^2 + y31*y33*y41^2*y42 + y31*y33*y41*y42^2 + 36*y31*y41^2*y42^2 + y32*y33*y41^2*y42 + 
    y32*y33*y41*y42^2 + 36*y32*y41^2*y42^2 + 36*y33*y41^2*y42^2
> 

==> anc/section_4_part_1.sage <==
# Code to verify computations in Section 4 of the paper
# Locally Recoverable Algebro-Geometric Codes with 
# multiple Recovery Sets from Projective Bundles by
# Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
# Varilly-Alvarado

#These computations are done over the affine plane, and the results on the dimension reflect that.

print('This code is a supplement to the paper "Locally recoverable algebro-geometric codes with multiple recovering sets from projective bundles" by Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila, and Varilly-Alvarado.')
print('This code computes the minors of the matrix in Section 4 (Exploring non-optimal codes) over an affine space.')
Y.<x2,x3,x4,y1,y2,y3,y4,y5,y6,y7,y8,y9> = PolynomialRing(GF(37),12,order='lex')
M = matrix([[1,x2,y1,x2*y1,y1^2,x2*y1^2,y1^3,x2*y1^3],
            [1,x3,y2,x3*y2,y2^2,x3*y2^2,y2^3,x3*y2^3],
            [1,x4,y3,x4*y3,y3^2,x4*y3^2,y3^3,x4*y3^3],
            [1,x2,y4,x2*y4,y4^2,x2*y4^2,y4^3,x2*y4^3],
            [1,x3,y5,x3*y5,y5^2,x3*y5^2,y5^3,x3*y5^3],
            [1,x4,y6,x4*y6,y6^2,x4*y6^2,y6^3,x4*y6^3],
            [1,x2,y7,x2*y7,y7^2,x2*y7^2,y7^3,x2*y7^3],
            [1,x3,y8,x3*y8,y8^2,x3*y8^2,y8^3,x3*y8^3],
            [1,x4,y9,x4*y9,y9^2,x4*y9^2,y9^3,x4*y9^3]])
print('We are computing the minors of the matrix')
print(M)
print('on a',Y)
m = M.minors(8)
for i in range(9):
  print('The',9-i,'minor is')
  print(m[i].factor())



==> anc/section_4_part_1.txt <==
socal@tanabe:~$ sage
┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 9.5, Release Date: 2022-01-30                     │
│ Using Python 3.10.12. Type "help()" for help.                      │
└────────────────────────────────────────────────────────────────────┘
sage: load('section_4_part_1.sage')
This code is a supplement to the paper "Locally recoverable algebro-geometric codes with multiple recovering sets from projective bundles" by Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila, and Varilly-Alvarado.
This code computes the minors of the matrix in Section 4 (Exploring non-optimal codes) over an affine space.
We are computing the minors of the matrix
[      1      x2      y1   x2*y1    y1^2 x2*y1^2    y1^3 x2*y1^3]
[      1      x3      y2   x3*y2    y2^2 x3*y2^2    y2^3 x3*y2^3]
[      1      x4      y3   x4*y3    y3^2 x4*y3^2    y3^3 x4*y3^3]
[      1      x2      y4   x2*y4    y4^2 x2*y4^2    y4^3 x2*y4^3]
[      1      x3      y5   x3*y5    y5^2 x3*y5^2    y5^3 x3*y5^3]
[      1      x4      y6   x4*y6    y6^2 x4*y6^2    y6^3 x4*y6^3]
[      1      x2      y7   x2*y7    y7^2 x2*y7^2    y7^3 x2*y7^3]
[      1      x3      y8   x3*y8    y8^2 x3*y8^2    y8^3 x3*y8^3]
[      1      x4      y9   x4*y9    y9^2 x4*y9^2    y9^3 x4*y9^3]
on a Multivariate Polynomial Ring in x2, x3, x4, y1, y2, y3, y4, y5, y6, y7, y8, y9 over Finite Field of size 37
The 9 minor is
(-1) * (y5 - y8) * (-y4 + y7) * (-y3 + y6) * (-y2 + y5) * (y2 - y8) * (-y1 + y7) * (-y1 + y4) * (-x3 + x4) * (-x2 + x4) * (-x2 + x3)^2 * (-y1*y2*y3*y4*y6 + y1*y2*y3*y4*y7 + y1*y2*y3*y5*y6 - y1*y2*y3*y5*y8 - y1*y2*y3*y6*y7 + y1*y2*y3*y6*y8 - y1*y2*y4*y5*y7 + y1*y2*y4*y5*y8 + y1*y2*y4*y6*y7 - y1*y2*y4*y7*y8 - y1*y2*y5*y6*y8 + y1*y2*y5*y7*y8 + y1*y3^2*y4*y6 - y1*y3^2*y4*y7 - y1*y3^2*y6^2 + y1*y3^2*y6*y7 - y1*y3*y4*y5*y6 + y1*y3*y4*y5*y7 + y1*y3*y4*y6^2 - y1*y3*y4*y6*y7 - y1*y3*y4*y6*y8 + y1*y3*y4*y7*y8 - y1*y3*y5*y6*y7 + y1*y3*y5*y6*y8 + y1*y3*y6^2*y7 - y1*y3*y6*y7*y8 + y1*y4*y5*y6*y7 - y1*y4*y5*y7*y8 - y1*y4*y6^2*y7 + y1*y4*y6*y7*y8 - y2*y3^2*y5*y6 + y2*y3^2*y5*y8 + y2*y3^2*y6^2 - y2*y3^2*y6*y8 + y2*y3*y4*y5*y6 - y2*y3*y4*y5*y8 - y2*y3*y4*y6*y7 + y2*y3*y4*y6*y8 - y2*y3*y5*y6^2 + y2*y3*y5*y6*y7 + y2*y3*y5*y6*y8 - y2*y3*y5*y7*y8 - y2*y3*y6^2*y8 + y2*y3*y6*y7*y8 - y2*y4*y5*y6*y8 + y2*y4*y5*y7*y8 + y2*y5*y6^2*y8 - y2*y5*y6*y7*y8 - y3^2*y4*y6^2 + y3^2*y4*y6*y7 + y3^2*y5*y6^2 - y3^2*y5*y6*y8 - y3^2*y6^2*y7 + y3^2*y6^2*y8 - y3*y4*y5*y6*y7 + y3*y4*y5*y6*y8 + y3*y4*y6^2*y7 - y3*y4*y6*y7*y8 - y3*y5*y6^2*y8 + y3*y5*y6*y7*y8)
The 8 minor is
(-1) * (y6 - y9) * (-y4 + y7) * (-y3 + y6) * (y3 - y9) * (-y2 + y5) * (-y1 + y7) * (-y1 + y4) * (-x3 + x4) * (-x2 + x3) * (-x2 + x4)^2 * (-y1*y2^2*y4*y5 + y1*y2^2*y4*y7 + y1*y2^2*y5^2 - y1*y2^2*y5*y7 + y1*y2*y3*y4*y5 - y1*y2*y3*y4*y7 - y1*y2*y3*y5*y6 + y1*y2*y3*y5*y7 - y1*y2*y3*y5*y9 + y1*y2*y3*y6*y9 - y1*y2*y4*y5^2 + y1*y2*y4*y5*y6 + y1*y2*y4*y5*y7 + y1*y2*y4*y5*y9 - y1*y2*y4*y6*y7 - y1*y2*y4*y7*y9 - y1*y2*y5^2*y7 + y1*y2*y5*y6*y7 - y1*y2*y5*y6*y9 + y1*y2*y5*y7*y9 - y1*y3*y4*y5*y7 + y1*y3*y4*y6*y7 - y1*y3*y4*y6*y9 + y1*y3*y4*y7*y9 + y1*y3*y5*y6*y9 - y1*y3*y6*y7*y9 + y1*y4*y5^2*y7 - y1*y4*y5*y6*y7 - y1*y4*y5*y7*y9 + y1*y4*y6*y7*y9 - y2^2*y3*y5^2 + y2^2*y3*y5*y6 + y2^2*y3*y5*y9 - y2^2*y3*y6*y9 + y2^2*y4*y5^2 - y2^2*y4*y5*y7 - y2^2*y5^2*y6 + y2^2*y5^2*y7 - y2^2*y5^2*y9 + y2^2*y5*y6*y9 - y2*y3*y4*y5*y6 + y2*y3*y4*y5*y7 - y2*y3*y4*y5*y9 + y2*y3*y4*y6*y9 + y2*y3*y5^2*y6 + y2*y3*y5^2*y9 - y2*y3*y5*y6*y7 - y2*y3*y5*y6*y9 - y2*y3*y5*y7*y9 + y2*y3*y6*y7*y9 - y2*y4*y5^2*y7 + y2*y4*y5*y6*y7 - y2*y4*y5*y6*y9 + y2*y4*y5*y7*y9 + y2*y5^2*y6*y9 - y2*y5*y6*y7*y9 + y3*y4*y5*y6*y9 - y3*y4*y6*y7*y9 - y3*y5^2*y6*y9 + y3*y5*y6*y7*y9)
The 7 minor is
(-1) * (y6 - y9) * (-y5 + y8) * (-y3 + y6) * (y3 - y9) * (-y2 + y8) * (-y2 + y5) * (-y1 + y4) * (-x2 + x4) * (-x2 + x3) * (-x3 + x4)^2 * (-y1^2*y2*y4^2 + y1^2*y2*y4*y5 + y1^2*y2*y4*y8 - y1^2*y2*y5*y8 + y1^2*y3*y4^2 - y1^2*y3*y4*y6 - y1^2*y3*y4*y9 + y1^2*y3*y6*y9 - y1^2*y4^2*y5 + y1^2*y4^2*y6 - y1^2*y4^2*y8 + y1^2*y4^2*y9 + y1^2*y4*y5*y8 - y1^2*y4*y6*y9 - y1*y2*y3*y4*y5 + y1*y2*y3*y4*y6 - y1*y2*y3*y4*y8 + y1*y2*y3*y4*y9 + y1*y2*y3*y5*y8 - y1*y2*y3*y6*y9 + y1*y2*y4^2*y5 + y1*y2*y4^2*y8 - y1*y2*y4*y5*y6 - y1*y2*y4*y5*y8 - y1*y2*y4*y5*y9 - y1*y2*y4*y6*y8 + y1*y2*y4*y6*y9 - y1*y2*y4*y8*y9 + y1*y2*y5*y6*y8 + y1*y2*y5*y8*y9 - y1*y3*y4^2*y6 - y1*y3*y4^2*y9 + y1*y3*y4*y5*y6 - y1*y3*y4*y5*y8 + y1*y3*y4*y5*y9 + y1*y3*y4*y6*y8 + y1*y3*y4*y6*y9 + y1*y3*y4*y8*y9 - y1*y3*y5*y6*y9 - y1*y3*y6*y8*y9 + y1*y4^2*y5*y8 - y1*y4^2*y6*y9 - y1*y4*y5*y6*y8 + y1*y4*y5*y6*y9 - y1*y4*y5*y8*y9 + y1*y4*y6*y8*y9 + y2*y3*y4*y5*y8 - y2*y3*y4*y6*y9 - y2*y3*y5*y6*y8 + y2*y3*y5*y6*y9 - y2*y3*y5*y8*y9 + y2*y3*y6*y8*y9 - y2*y4^2*y5*y8 + y2*y4*y5*y6*y8 + y2*y4*y5*y8*y9 - y2*y5*y6*y8*y9 + y3*y4^2*y6*y9 - y3*y4*y5*y6*y9 - y3*y4*y6*y8*y9 + y3*y5*y6*y8*y9)
The 6 minor is
(-y5 + y8) * (-y4 + y7) * (y3 - y9) * (-y2 + y8) * (-y2 + y5) * (-y1 + y7) * (-y1 + y4) * (-x3 + x4) * (-x2 + x4) * (-x2 + x3)^2 * (y1*y2*y3*y4*y7 - y1*y2*y3*y4*y9 - y1*y2*y3*y5*y8 + y1*y2*y3*y5*y9 - y1*y2*y3*y7*y9 + y1*y2*y3*y8*y9 - y1*y2*y4*y5*y7 + y1*y2*y4*y5*y8 - y1*y2*y4*y7*y8 + y1*y2*y4*y7*y9 + y1*y2*y5*y7*y8 - y1*y2*y5*y8*y9 - y1*y3^2*y4*y7 + y1*y3^2*y4*y9 + y1*y3^2*y7*y9 - y1*y3^2*y9^2 + y1*y3*y4*y5*y7 - y1*y3*y4*y5*y9 + y1*y3*y4*y7*y8 - y1*y3*y4*y7*y9 - y1*y3*y4*y8*y9 + y1*y3*y4*y9^2 - y1*y3*y5*y7*y9 + y1*y3*y5*y8*y9 - y1*y3*y7*y8*y9 + y1*y3*y7*y9^2 - y1*y4*y5*y7*y8 + y1*y4*y5*y7*y9 + y1*y4*y7*y8*y9 - y1*y4*y7*y9^2 + y2*y3^2*y5*y8 - y2*y3^2*y5*y9 - y2*y3^2*y8*y9 + y2*y3^2*y9^2 - y2*y3*y4*y5*y8 + y2*y3*y4*y5*y9 - y2*y3*y4*y7*y9 + y2*y3*y4*y8*y9 - y2*y3*y5*y7*y8 + y2*y3*y5*y7*y9 + y2*y3*y5*y8*y9 - y2*y3*y5*y9^2 + y2*y3*y7*y8*y9 - y2*y3*y8*y9^2 + y2*y4*y5*y7*y8 - y2*y4*y5*y8*y9 - y2*y5*y7*y8*y9 + y2*y5*y8*y9^2 + y3^2*y4*y7*y9 - y3^2*y4*y9^2 - y3^2*y5*y8*y9 + y3^2*y5*y9^2 - y3^2*y7*y9^2 + y3^2*y8*y9^2 - y3*y4*y5*y7*y9 + y3*y4*y5*y8*y9 - y3*y4*y7*y8*y9 + y3*y4*y7*y9^2 + y3*y5*y7*y8*y9 - y3*y5*y8*y9^2)
The 5 minor is
(y6 - y9) * (-y4 + y7) * (-y3 + y6) * (y3 - y9) * (-y2 + y8) * (-y1 + y7) * (-y1 + y4) * (-x3 + x4) * (-x2 + x3) * (-x2 + x4)^2 * (-y1*y2^2*y4*y7 + y1*y2^2*y4*y8 + y1*y2^2*y7*y8 - y1*y2^2*y8^2 + y1*y2*y3*y4*y7 - y1*y2*y3*y4*y8 + y1*y2*y3*y6*y8 - y1*y2*y3*y6*y9 - y1*y2*y3*y7*y8 + y1*y2*y3*y8*y9 + y1*y2*y4*y6*y7 - y1*y2*y4*y6*y8 - y1*y2*y4*y7*y8 + y1*y2*y4*y7*y9 + y1*y2*y4*y8^2 - y1*y2*y4*y8*y9 - y1*y2*y6*y7*y8 + y1*y2*y6*y8*y9 + y1*y2*y7*y8^2 - y1*y2*y7*y8*y9 - y1*y3*y4*y6*y7 + y1*y3*y4*y6*y9 + y1*y3*y4*y7*y8 - y1*y3*y4*y7*y9 + y1*y3*y6*y7*y9 - y1*y3*y6*y8*y9 + y1*y4*y6*y7*y8 - y1*y4*y6*y7*y9 - y1*y4*y7*y8^2 + y1*y4*y7*y8*y9 - y2^2*y3*y6*y8 + y2^2*y3*y6*y9 + y2^2*y3*y8^2 - y2^2*y3*y8*y9 + y2^2*y4*y7*y8 - y2^2*y4*y8^2 + y2^2*y6*y8^2 - y2^2*y6*y8*y9 - y2^2*y7*y8^2 + y2^2*y8^2*y9 + y2*y3*y4*y6*y8 - y2*y3*y4*y6*y9 - y2*y3*y4*y7*y8 + y2*y3*y4*y8*y9 + y2*y3*y6*y7*y8 - y2*y3*y6*y7*y9 - y2*y3*y6*y8^2 + y2*y3*y6*y8*y9 + y2*y3*y7*y8*y9 - y2*y3*y8^2*y9 - y2*y4*y6*y7*y8 + y2*y4*y6*y8*y9 + y2*y4*y7*y8^2 - y2*y4*y7*y8*y9 + y2*y6*y7*y8*y9 - y2*y6*y8^2*y9 + y3*y4*y6*y7*y9 - y3*y4*y6*y8*y9 - y3*y6*y7*y8*y9 + y3*y6*y8^2*y9)
The 4 minor is
(y6 - y9) * (-y5 + y8) * (-y3 + y6) * (y3 - y9) * (-y2 + y8) * (-y2 + y5) * (-y1 + y7) * (-x2 + x4) * (-x2 + x3) * (-x3 + x4)^2 * (-y1^2*y2*y5*y7 + y1^2*y2*y5*y8 + y1^2*y2*y7^2 - y1^2*y2*y7*y8 + y1^2*y3*y6*y7 - y1^2*y3*y6*y9 - y1^2*y3*y7^2 + y1^2*y3*y7*y9 + y1^2*y5*y7^2 - y1^2*y5*y7*y8 - y1^2*y6*y7^2 + y1^2*y6*y7*y9 + y1^2*y7^2*y8 - y1^2*y7^2*y9 + y1*y2*y3*y5*y7 - y1*y2*y3*y5*y8 - y1*y2*y3*y6*y7 + y1*y2*y3*y6*y9 + y1*y2*y3*y7*y8 - y1*y2*y3*y7*y9 + y1*y2*y5*y6*y7 - y1*y2*y5*y6*y8 - y1*y2*y5*y7^2 + y1*y2*y5*y7*y8 + y1*y2*y5*y7*y9 - y1*y2*y5*y8*y9 + y1*y2*y6*y7*y8 - y1*y2*y6*y7*y9 - y1*y2*y7^2*y8 + y1*y2*y7*y8*y9 - y1*y3*y5*y6*y7 + y1*y3*y5*y6*y9 + y1*y3*y5*y7*y8 - y1*y3*y5*y7*y9 + y1*y3*y6*y7^2 - y1*y3*y6*y7*y8 - y1*y3*y6*y7*y9 + y1*y3*y6*y8*y9 + y1*y3*y7^2*y9 - y1*y3*y7*y8*y9 + y1*y5*y6*y7*y8 - y1*y5*y6*y7*y9 - y1*y5*y7^2*y8 + y1*y5*y7*y8*y9 + y1*y6*y7^2*y9 - y1*y6*y7*y8*y9 + y2*y3*y5*y6*y8 - y2*y3*y5*y6*y9 - y2*y3*y5*y7*y8 + y2*y3*y5*y8*y9 + y2*y3*y6*y7*y9 - y2*y3*y6*y8*y9 - y2*y5*y6*y7*y8 + y2*y5*y6*y8*y9 + y2*y5*y7^2*y8 - y2*y5*y7*y8*y9 + y3*y5*y6*y7*y9 - y3*y5*y6*y8*y9 - y3*y6*y7^2*y9 + y3*y6*y7*y8*y9)
The 3 minor is
(-1) * (y6 - y9) * (-y5 + y8) * (-y4 + y7) * (-y2 + y8) * (-y2 + y5) * (-y1 + y7) * (-y1 + y4) * (-x3 + x4) * (-x2 + x4) * (-x2 + x3)^2 * (y1*y2*y4*y5*y7 - y1*y2*y4*y5*y8 - y1*y2*y4*y6*y7 + y1*y2*y4*y6*y9 + y1*y2*y4*y7*y8 - y1*y2*y4*y7*y9 + y1*y2*y5*y6*y8 - y1*y2*y5*y6*y9 - y1*y2*y5*y7*y8 + y1*y2*y5*y8*y9 + y1*y2*y6*y7*y9 - y1*y2*y6*y8*y9 - y1*y4*y5*y6*y7 + y1*y4*y5*y6*y9 + y1*y4*y5*y7*y8 - y1*y4*y5*y7*y9 + y1*y4*y6^2*y7 - y1*y4*y6^2*y9 - y1*y4*y6*y7*y8 + y1*y4*y6*y7*y9 + y1*y4*y6*y8*y9 - y1*y4*y6*y9^2 - y1*y4*y7*y8*y9 + y1*y4*y7*y9^2 + y1*y5*y6*y7*y9 - y1*y5*y6*y8*y9 - y1*y6^2*y7*y9 + y1*y6^2*y9^2 + y1*y6*y7*y8*y9 - y1*y6*y7*y9^2 + y2*y4*y5*y6*y8 - y2*y4*y5*y6*y9 - y2*y4*y5*y7*y8 + y2*y4*y5*y8*y9 + y2*y4*y6*y7*y9 - y2*y4*y6*y8*y9 - y2*y5*y6^2*y8 + y2*y5*y6^2*y9 + y2*y5*y6*y7*y8 - y2*y5*y6*y7*y9 - y2*y5*y6*y8*y9 + y2*y5*y6*y9^2 + y2*y5*y7*y8*y9 - y2*y5*y8*y9^2 + y2*y6^2*y8*y9 - y2*y6^2*y9^2 - y2*y6*y7*y8*y9 + y2*y6*y8*y9^2 + y4*y5*y6*y7*y9 - y4*y5*y6*y8*y9 - y4*y6^2*y7*y9 + y4*y6^2*y9^2 + y4*y6*y7*y8*y9 - y4*y6*y7*y9^2 + y5*y6^2*y8*y9 - y5*y6^2*y9^2 - y5*y6*y7*y8*y9 + y5*y6*y8*y9^2 + y6^2*y7*y9^2 - y6^2*y8*y9^2)
The 2 minor is
(-1) * (y6 - y9) * (-y5 + y8) * (-y4 + y7) * (-y3 + y6) * (y3 - y9) * (-y1 + y7) * (-y1 + y4) * (-x3 + x4) * (-x2 + x3) * (-x2 + x4)^2 * (-y1*y3*y4*y5*y7 + y1*y3*y4*y5*y8 + y1*y3*y4*y6*y7 - y1*y3*y4*y6*y9 - y1*y3*y4*y7*y8 + y1*y3*y4*y7*y9 - y1*y3*y5*y6*y8 + y1*y3*y5*y6*y9 + y1*y3*y5*y7*y8 - y1*y3*y5*y8*y9 - y1*y3*y6*y7*y9 + y1*y3*y6*y8*y9 + y1*y4*y5^2*y7 - y1*y4*y5^2*y8 - y1*y4*y5*y6*y7 + y1*y4*y5*y6*y8 + y1*y4*y5*y7*y8 - y1*y4*y5*y7*y9 - y1*y4*y5*y8^2 + y1*y4*y5*y8*y9 - y1*y4*y6*y7*y8 + y1*y4*y6*y7*y9 + y1*y4*y7*y8^2 - y1*y4*y7*y8*y9 - y1*y5^2*y7*y8 + y1*y5^2*y8^2 + y1*y5*y6*y7*y8 - y1*y5*y6*y8*y9 - y1*y5*y7*y8^2 + y1*y5*y7*y8*y9 - y3*y4*y5*y6*y8 + y3*y4*y5*y6*y9 + y3*y4*y5*y7*y8 - y3*y4*y5*y8*y9 - y3*y4*y6*y7*y9 + y3*y4*y6*y8*y9 + y3*y5^2*y6*y8 - y3*y5^2*y6*y9 - y3*y5^2*y8^2 + y3*y5^2*y8*y9 - y3*y5*y6*y7*y8 + y3*y5*y6*y7*y9 + y3*y5*y6*y8^2 - y3*y5*y6*y8*y9 - y3*y5*y7*y8*y9 + y3*y5*y8^2*y9 + y3*y6*y7*y8*y9 - y3*y6*y8^2*y9 - y4*y5^2*y7*y8 + y4*y5^2*y8^2 + y4*y5*y6*y7*y8 - y4*y5*y6*y8*y9 - y4*y5*y7*y8^2 + y4*y5*y7*y8*y9 - y5^2*y6*y8^2 + y5^2*y6*y8*y9 + y5^2*y7*y8^2 - y5^2*y8^2*y9 - y5*y6*y7*y8*y9 + y5*y6*y8^2*y9)
The 1 minor is
(-1) * (y6 - y9) * (-y5 + y8) * (-y4 + y7) * (-y3 + y6) * (y3 - y9) * (-y2 + y8) * (-y2 + y5) * (-x2 + x4) * (-x2 + x3) * (-x3 + x4)^2 * (-y2*y3*y4*y5*y7 + y2*y3*y4*y5*y8 + y2*y3*y4*y6*y7 - y2*y3*y4*y6*y9 - y2*y3*y4*y7*y8 + y2*y3*y4*y7*y9 - y2*y3*y5*y6*y8 + y2*y3*y5*y6*y9 + y2*y3*y5*y7*y8 - y2*y3*y5*y8*y9 - y2*y3*y6*y7*y9 + y2*y3*y6*y8*y9 + y2*y4^2*y5*y7 - y2*y4^2*y5*y8 - y2*y4^2*y7^2 + y2*y4^2*y7*y8 - y2*y4*y5*y6*y7 + y2*y4*y5*y6*y8 + y2*y4*y5*y7^2 - y2*y4*y5*y7*y8 - y2*y4*y5*y7*y9 + y2*y4*y5*y8*y9 - y2*y4*y6*y7*y8 + y2*y4*y6*y7*y9 + y2*y4*y7^2*y8 - y2*y4*y7*y8*y9 + y2*y5*y6*y7*y8 - y2*y5*y6*y8*y9 - y2*y5*y7^2*y8 + y2*y5*y7*y8*y9 - y3*y4^2*y6*y7 + y3*y4^2*y6*y9 + y3*y4^2*y7^2 - y3*y4^2*y7*y9 + y3*y4*y5*y6*y7 - y3*y4*y5*y6*y9 - y3*y4*y5*y7*y8 + y3*y4*y5*y7*y9 - y3*y4*y6*y7^2 + y3*y4*y6*y7*y8 + y3*y4*y6*y7*y9 - y3*y4*y6*y8*y9 - y3*y4*y7^2*y9 + y3*y4*y7*y8*y9 - y3*y5*y6*y7*y9 + y3*y5*y6*y8*y9 + y3*y6*y7^2*y9 - y3*y6*y7*y8*y9 - y4^2*y5*y7^2 + y4^2*y5*y7*y8 + y4^2*y6*y7^2 - y4^2*y6*y7*y9 - y4^2*y7^2*y8 + y4^2*y7^2*y9 - y4*y5*y6*y7*y8 + y4*y5*y6*y7*y9 + y4*y5*y7^2*y8 - y4*y5*y7*y8*y9 - y4*y6*y7^2*y9 + y4*y6*y7*y8*y9)



==> anc/section_4_part_2.sage <==
# Code to verify computations in Section 4 of the paper
# Locally Recoverable Algebro-Geometric Codes with 
# multiple Recovery Sets from Projective Bundles by
# Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila,
# Varilly-Alvarado

#These computations are done over the affine plane, and the results on the dimension reflect that.

print('This code is a supplement to the paper "Locally recoverable algebro-geometric codes with multiple recovering sets from projective bundles" by Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila, and Varilly-Alvarado.')
print('This code computes the dimension of the zero locus of the minors of the matrix in Section 4 (Exploring non-optimal codes) over an affine space.')
Y.<x2,x3,x4,y1,y2,y3,y4,y5,y6,y7,y8,y9> = PolynomialRing(GF(37),12,order='lex')
T.<y1,y2,y3,y4,y5,y6,y7,y8,y9> = PolynomialRing(GF(37),9,order='lex')
M = matrix([[1,x2,y1,x2*y1,y1^2,x2*y1^2,y1^3,x2*y1^3],
            [1,x2,y2,x2*y2,y2^2,x2*y2^2,y2^3,x2*y2^3],
            [1,x2,y3,x2*y3,y3^2,x2*y3^2,y3^3,x2*y3^3],
            [1,x3,y4,x3*y4,y4^2,x3*y4^2,y4^3,x3*y4^3],
            [1,x3,y5,x3*y5,y5^2,x3*y5^2,y5^3,x3*y5^3],
            [1,x3,y6,x3*y6,y6^2,x3*y6^2,y6^3,x3*y6^3],
            [1,x4,y7,x4*y7,y7^2,x4*y7^2,y7^3,x4*y7^3],
            [1,x4,y8,x4*y8,y8^2,x4*y8^2,y8^3,x4*y8^3],
            [1,x4,y9,x4*y9,y9^2,x4*y9^2,y9^3,x4*y9^3]])
print('The minors of the matrix')
print(M)
print('vanish simultaneously if and only if the polynomials')
r1 = y2*y3*y4*y5*y7 - y2*y4^2*y5*y7 - y2*y3*y4*y6*y7 + y3*y4^2*y6*y7 + y2*y4*y5*y6*y7 - y3*y4*y5*y6*y7 + y2*y4^2*y7^2 - y3*y4^2*y7^2 - y2*y4*y5*y7^2 + y4^2*y5*y7^2 + y3*y4*y6*y7^2 - y4^2*y6*y7^2 - y2*y3*y4*y5*y8 + y2*y4^2*y5*y8 + y2*y3*y5*y6*y8 - y2*y4*y5*y6*y8 + y2*y3*y4*y7*y8 - y2*y4^2*y7*y8 - y2*y3*y5*y7*y8 + y2*y4*y5*y7*y8 + y3*y4*y5*y7*y8 - y4^2*y5*y7*y8 + y2*y4*y6*y7*y8 - y3*y4*y6*y7*y8 - y2*y5*y6*y7*y8 + y4*y5*y6*y7*y8 - y2*y4*y7^2*y8 + y4^2*y7^2*y8 + y2*y5*y7^2*y8 - y4*y5*y7^2*y8 + y2*y3*y4*y6*y9 - y3*y4^2*y6*y9 - y2*y3*y5*y6*y9 + y3*y4*y5*y6*y9 - y2*y3*y4*y7*y9 + y3*y4^2*y7*y9 + y2*y4*y5*y7*y9 - y3*y4*y5*y7*y9 + y2*y3*y6*y7*y9 - y2*y4*y6*y7*y9 - y3*y4*y6*y7*y9 + y4^2*y6*y7*y9 + y3*y5*y6*y7*y9 - y4*y5*y6*y7*y9 + y3*y4*y7^2*y9 - y4^2*y7^2*y9 - y3*y6*y7^2*y9 + y4*y6*y7^2*y9 + y2*y3*y5*y8*y9 - y2*y4*y5*y8*y9 - y2*y3*y6*y8*y9 + y3*y4*y6*y8*y9 + y2*y5*y6*y8*y9 - y3*y5*y6*y8*y9 + y2*y4*y7*y8*y9 - y3*y4*y7*y8*y9 - y2*y5*y7*y8*y9 + y4*y5*y7*y8*y9 + y3*y6*y7*y8*y9 - y4*y6*y7*y8*y9
r2 = y1*y3*y4*y5*y7 - y1*y4*y5^2*y7 - y1*y3*y4*y6*y7 + y1*y4*y5*y6*y7 - y1*y3*y4*y5*y8 + y1*y4*y5^2*y8 + y1*y3*y5*y6*y8 - y1*y4*y5*y6*y8 + y3*y4*y5*y6*y8 - y3*y5^2*y6*y8 + y1*y3*y4*y7*y8 - y1*y3*y5*y7*y8 - y1*y4*y5*y7*y8 - y3*y4*y5*y7*y8 + y1*y5^2*y7*y8 + y4*y5^2*y7*y8 + y1*y4*y6*y7*y8 - y1*y5*y6*y7*y8 + y3*y5*y6*y7*y8 - y4*y5*y6*y7*y8 + y1*y4*y5*y8^2 - y1*y5^2*y8^2 + y3*y5^2*y8^2 - y4*y5^2*y8^2 - y3*y5*y6*y8^2 + y5^2*y6*y8^2 - y1*y4*y7*y8^2 + y1*y5*y7*y8^2 + y4*y5*y7*y8^2 - y5^2*y7*y8^2 + y1*y3*y4*y6*y9 - y1*y3*y5*y6*y9 - y3*y4*y5*y6*y9 + y3*y5^2*y6*y9 - y1*y3*y4*y7*y9 + y1*y4*y5*y7*y9 + y1*y3*y6*y7*y9 - y1*y4*y6*y7*y9 + y3*y4*y6*y7*y9 - y3*y5*y6*y7*y9 + y1*y3*y5*y8*y9 - y1*y4*y5*y8*y9 + y3*y4*y5*y8*y9 - y3*y5^2*y8*y9 - y1*y3*y6*y8*y9 - y3*y4*y6*y8*y9 + y1*y5*y6*y8*y9 + y3*y5*y6*y8*y9 + y4*y5*y6*y8*y9 - y5^2*y6*y8*y9 + y1*y4*y7*y8*y9 - y1*y5*y7*y8*y9 + y3*y5*y7*y8*y9 - y4*y5*y7*y8*y9 - y3*y6*y7*y8*y9 + y5*y6*y7*y8*y9 - y3*y5*y8^2*y9 + y5^2*y8^2*y9 + y3*y6*y8^2*y9 - y5*y6*y8^2*y9
r3 = y1*y2*y4*y5*y7 - y1*y2*y4*y6*y7 - y1*y4*y5*y6*y7 + y1*y4*y6^2*y7 - y1*y2*y4*y5*y8 + y1*y2*y5*y6*y8 + y2*y4*y5*y6*y8 - y2*y5*y6^2*y8 + y1*y2*y4*y7*y8 - y1*y2*y5*y7*y8 + y1*y4*y5*y7*y8 - y2*y4*y5*y7*y8 - y1*y4*y6*y7*y8 + y2*y5*y6*y7*y8 + y1*y2*y4*y6*y9 - y1*y2*y5*y6*y9 + y1*y4*y5*y6*y9 - y2*y4*y5*y6*y9 - y1*y4*y6^2*y9 + y2*y5*y6^2*y9 - y1*y2*y4*y7*y9 - y1*y4*y5*y7*y9 + y1*y2*y6*y7*y9 + y1*y4*y6*y7*y9 + y2*y4*y6*y7*y9 + y1*y5*y6*y7*y9 - y2*y5*y6*y7*y9 + y4*y5*y6*y7*y9 - y1*y6^2*y7*y9 - y4*y6^2*y7*y9 + y1*y2*y5*y8*y9 + y2*y4*y5*y8*y9 - y1*y2*y6*y8*y9 + y1*y4*y6*y8*y9 - y2*y4*y6*y8*y9 - y1*y5*y6*y8*y9 - y2*y5*y6*y8*y9 - y4*y5*y6*y8*y9 + y2*y6^2*y8*y9 + y5*y6^2*y8*y9 - y1*y4*y7*y8*y9 + y2*y5*y7*y8*y9 + y1*y6*y7*y8*y9 - y2*y6*y7*y8*y9 + y4*y6*y7*y8*y9 - y5*y6*y7*y8*y9 - y1*y4*y6*y9^2 + y2*y5*y6*y9^2 + y1*y6^2*y9^2 - y2*y6^2*y9^2 + y4*y6^2*y9^2 - y5*y6^2*y9^2 + y1*y4*y7*y9^2 - y1*y6*y7*y9^2 - y4*y6*y7*y9^2 + y6^2*y7*y9^2 - y2*y5*y8*y9^2 + y2*y6*y8*y9^2 + y5*y6*y8*y9^2 - y6^2*y8*y9^2
r4 = y1^2*y2*y5*y7 - y1*y2*y3*y5*y7 - y1^2*y3*y6*y7 + y1*y2*y3*y6*y7 - y1*y2*y5*y6*y7 + y1*y3*y5*y6*y7 - y1^2*y2*y7^2 + y1^2*y3*y7^2 - y1^2*y5*y7^2 + y1*y2*y5*y7^2 + y1^2*y6*y7^2 - y1*y3*y6*y7^2 - y1^2*y2*y5*y8 + y1*y2*y3*y5*y8 + y1*y2*y5*y6*y8 - y2*y3*y5*y6*y8 + y1^2*y2*y7*y8 - y1*y2*y3*y7*y8 + y1^2*y5*y7*y8 - y1*y2*y5*y7*y8 - y1*y3*y5*y7*y8 + y2*y3*y5*y7*y8 - y1*y2*y6*y7*y8 + y1*y3*y6*y7*y8 - y1*y5*y6*y7*y8 + y2*y5*y6*y7*y8 - y1^2*y7^2*y8 + y1*y2*y7^2*y8 + y1*y5*y7^2*y8 - y2*y5*y7^2*y8 + y1^2*y3*y6*y9 - y1*y2*y3*y6*y9 - y1*y3*y5*y6*y9 + y2*y3*y5*y6*y9 - y1^2*y3*y7*y9 + y1*y2*y3*y7*y9 - y1*y2*y5*y7*y9 + y1*y3*y5*y7*y9 - y1^2*y6*y7*y9 + y1*y2*y6*y7*y9 + y1*y3*y6*y7*y9 - y2*y3*y6*y7*y9 + y1*y5*y6*y7*y9 - y3*y5*y6*y7*y9 + y1^2*y7^2*y9 - y1*y3*y7^2*y9 - y1*y6*y7^2*y9 + y3*y6*y7^2*y9 + y1*y2*y5*y8*y9 - y2*y3*y5*y8*y9 - y1*y3*y6*y8*y9 + y2*y3*y6*y8*y9 - y2*y5*y6*y8*y9 + y3*y5*y6*y8*y9 - y1*y2*y7*y8*y9 + y1*y3*y7*y8*y9 - y1*y5*y7*y8*y9 + y2*y5*y7*y8*y9 + y1*y6*y7*y8*y9 - y3*y6*y7*y8*y9
r5 = y1*y2^2*y4*y7 - y1*y2*y3*y4*y7 - y1*y2*y4*y6*y7 + y1*y3*y4*y6*y7 - y1*y2^2*y4*y8 + y1*y2*y3*y4*y8 - y1*y2*y3*y6*y8 + y2^2*y3*y6*y8 + y1*y2*y4*y6*y8 - y2*y3*y4*y6*y8 - y1*y2^2*y7*y8 + y1*y2*y3*y7*y8 + y1*y2*y4*y7*y8 - y2^2*y4*y7*y8 - y1*y3*y4*y7*y8 + y2*y3*y4*y7*y8 + y1*y2*y6*y7*y8 - y2*y3*y6*y7*y8 - y1*y4*y6*y7*y8 + y2*y4*y6*y7*y8 + y1*y2^2*y8^2 - y2^2*y3*y8^2 - y1*y2*y4*y8^2 + y2^2*y4*y8^2 - y2^2*y6*y8^2 + y2*y3*y6*y8^2 - y1*y2*y7*y8^2 + y2^2*y7*y8^2 + y1*y4*y7*y8^2 - y2*y4*y7*y8^2 + y1*y2*y3*y6*y9 - y2^2*y3*y6*y9 - y1*y3*y4*y6*y9 + y2*y3*y4*y6*y9 - y1*y2*y4*y7*y9 + y1*y3*y4*y7*y9 - y1*y3*y6*y7*y9 + y2*y3*y6*y7*y9 + y1*y4*y6*y7*y9 - y3*y4*y6*y7*y9 - y1*y2*y3*y8*y9 + y2^2*y3*y8*y9 + y1*y2*y4*y8*y9 - y2*y3*y4*y8*y9 - y1*y2*y6*y8*y9 + y2^2*y6*y8*y9 + y1*y3*y6*y8*y9 - y2*y3*y6*y8*y9 - y2*y4*y6*y8*y9 + y3*y4*y6*y8*y9 + y1*y2*y7*y8*y9 - y2*y3*y7*y8*y9 - y1*y4*y7*y8*y9 + y2*y4*y7*y8*y9 - y2*y6*y7*y8*y9 + y3*y6*y7*y8*y9 - y2^2*y8^2*y9 + y2*y3*y8^2*y9 + y2*y6*y8^2*y9 - y3*y6*y8^2*y9
r6 = y1*y2*y3*y4*y7 - y1*y3^2*y4*y7 - y1*y2*y4*y5*y7 + y1*y3*y4*y5*y7 - y1*y2*y3*y5*y8 + y2*y3^2*y5*y8 + y1*y2*y4*y5*y8 - y2*y3*y4*y5*y8 - y1*y2*y4*y7*y8 + y1*y3*y4*y7*y8 + y1*y2*y5*y7*y8 - y2*y3*y5*y7*y8 - y1*y4*y5*y7*y8 + y2*y4*y5*y7*y8 - y1*y2*y3*y4*y9 + y1*y3^2*y4*y9 + y1*y2*y3*y5*y9 - y2*y3^2*y5*y9 - y1*y3*y4*y5*y9 + y2*y3*y4*y5*y9 - y1*y2*y3*y7*y9 + y1*y3^2*y7*y9 + y1*y2*y4*y7*y9 - y1*y3*y4*y7*y9 - y2*y3*y4*y7*y9 + y3^2*y4*y7*y9 - y1*y3*y5*y7*y9 + y2*y3*y5*y7*y9 + y1*y4*y5*y7*y9 - y3*y4*y5*y7*y9 + y1*y2*y3*y8*y9 - y2*y3^2*y8*y9 - y1*y3*y4*y8*y9 + y2*y3*y4*y8*y9 - y1*y2*y5*y8*y9 + y1*y3*y5*y8*y9 + y2*y3*y5*y8*y9 - y3^2*y5*y8*y9 - y2*y4*y5*y8*y9 + y3*y4*y5*y8*y9 - y1*y3*y7*y8*y9 + y2*y3*y7*y8*y9 + y1*y4*y7*y8*y9 - y3*y4*y7*y8*y9 - y2*y5*y7*y8*y9 + y3*y5*y7*y8*y9 - y1*y3^2*y9^2 + y2*y3^2*y9^2 + y1*y3*y4*y9^2 - y3^2*y4*y9^2 - y2*y3*y5*y9^2 + y3^2*y5*y9^2 + y1*y3*y7*y9^2 - y3^2*y7*y9^2 - y1*y4*y7*y9^2 + y3*y4*y7*y9^2 - y2*y3*y8*y9^2 + y3^2*y8*y9^2 + y2*y5*y8*y9^2 - y3*y5*y8*y9^2
r7 = y1^2*y2*y4^2 - y1^2*y3*y4^2 - y1^2*y2*y4*y5 + y1*y2*y3*y4*y5 + y1^2*y4^2*y5 - y1*y2*y4^2*y5 + y1^2*y3*y4*y6 - y1*y2*y3*y4*y6 - y1^2*y4^2*y6 + y1*y3*y4^2*y6 + y1*y2*y4*y5*y6 - y1*y3*y4*y5*y6 - y1^2*y2*y4*y8 + y1*y2*y3*y4*y8 + y1^2*y4^2*y8 - y1*y2*y4^2*y8 + y1^2*y2*y5*y8 - y1*y2*y3*y5*y8 - y1^2*y4*y5*y8 + y1*y2*y4*y5*y8 + y1*y3*y4*y5*y8 - y2*y3*y4*y5*y8 - y1*y4^2*y5*y8 + y2*y4^2*y5*y8 + y1*y2*y4*y6*y8 - y1*y3*y4*y6*y8 - y1*y2*y5*y6*y8 + y2*y3*y5*y6*y8 + y1*y4*y5*y6*y8 - y2*y4*y5*y6*y8 + y1^2*y3*y4*y9 - y1*y2*y3*y4*y9 - y1^2*y4^2*y9 + y1*y3*y4^2*y9 + y1*y2*y4*y5*y9 - y1*y3*y4*y5*y9 - y1^2*y3*y6*y9 + y1*y2*y3*y6*y9 + y1^2*y4*y6*y9 - y1*y2*y4*y6*y9 - y1*y3*y4*y6*y9 + y2*y3*y4*y6*y9 + y1*y4^2*y6*y9 - y3*y4^2*y6*y9 + y1*y3*y5*y6*y9 - y2*y3*y5*y6*y9 - y1*y4*y5*y6*y9 + y3*y4*y5*y6*y9 + y1*y2*y4*y8*y9 - y1*y3*y4*y8*y9 - y1*y2*y5*y8*y9 + y2*y3*y5*y8*y9 + y1*y4*y5*y8*y9 - y2*y4*y5*y8*y9 + y1*y3*y6*y8*y9 - y2*y3*y6*y8*y9 - y1*y4*y6*y8*y9 + y3*y4*y6*y8*y9 + y2*y5*y6*y8*y9 - y3*y5*y6*y8*y9
r8 = y1*y2^2*y4*y5 - y1*y2*y3*y4*y5 - y1*y2^2*y5^2 + y2^2*y3*y5^2 + y1*y2*y4*y5^2 - y2^2*y4*y5^2 + y1*y2*y3*y5*y6 - y2^2*y3*y5*y6 - y1*y2*y4*y5*y6 + y2*y3*y4*y5*y6 + y2^2*y5^2*y6 - y2*y3*y5^2*y6 - y1*y2^2*y4*y7 + y1*y2*y3*y4*y7 + y1*y2^2*y5*y7 - y1*y2*y3*y5*y7 - y1*y2*y4*y5*y7 + y2^2*y4*y5*y7 + y1*y3*y4*y5*y7 - y2*y3*y4*y5*y7 + y1*y2*y5^2*y7 - y2^2*y5^2*y7 - y1*y4*y5^2*y7 + y2*y4*y5^2*y7 + y1*y2*y4*y6*y7 - y1*y3*y4*y6*y7 - y1*y2*y5*y6*y7 + y2*y3*y5*y6*y7 + y1*y4*y5*y6*y7 - y2*y4*y5*y6*y7 + y1*y2*y3*y5*y9 - y2^2*y3*y5*y9 - y1*y2*y4*y5*y9 + y2*y3*y4*y5*y9 + y2^2*y5^2*y9 - y2*y3*y5^2*y9 - y1*y2*y3*y6*y9 + y2^2*y3*y6*y9 + y1*y3*y4*y6*y9 - y2*y3*y4*y6*y9 + y1*y2*y5*y6*y9 - y2^2*y5*y6*y9 - y1*y3*y5*y6*y9 + y2*y3*y5*y6*y9 + y2*y4*y5*y6*y9 - y3*y4*y5*y6*y9 - y2*y5^2*y6*y9 + y3*y5^2*y6*y9 + y1*y2*y4*y7*y9 - y1*y3*y4*y7*y9 - y1*y2*y5*y7*y9 + y2*y3*y5*y7*y9 + y1*y4*y5*y7*y9 - y2*y4*y5*y7*y9 + y1*y3*y6*y7*y9 - y2*y3*y6*y7*y9 - y1*y4*y6*y7*y9 + y3*y4*y6*y7*y9 + y2*y5*y6*y7*y9 - y3*y5*y6*y7*y9
r9 = y1*y2*y3*y4*y6 - y1*y3^2*y4*y6 - y1*y2*y3*y5*y6 + y2*y3^2*y5*y6 + y1*y3*y4*y5*y6 - y2*y3*y4*y5*y6 + y1*y3^2*y6^2 - y2*y3^2*y6^2 - y1*y3*y4*y6^2 + y3^2*y4*y6^2 + y2*y3*y5*y6^2 - y3^2*y5*y6^2 - y1*y2*y3*y4*y7 + y1*y3^2*y4*y7 + y1*y2*y4*y5*y7 - y1*y3*y4*y5*y7 + y1*y2*y3*y6*y7 - y1*y3^2*y6*y7 - y1*y2*y4*y6*y7 + y1*y3*y4*y6*y7 + y2*y3*y4*y6*y7 - y3^2*y4*y6*y7 + y1*y3*y5*y6*y7 - y2*y3*y5*y6*y7 - y1*y4*y5*y6*y7 + y3*y4*y5*y6*y7 - y1*y3*y6^2*y7 + y3^2*y6^2*y7 + y1*y4*y6^2*y7 - y3*y4*y6^2*y7 + y1*y2*y3*y5*y8 - y2*y3^2*y5*y8 - y1*y2*y4*y5*y8 + y2*y3*y4*y5*y8 - y1*y2*y3*y6*y8 + y2*y3^2*y6*y8 + y1*y3*y4*y6*y8 - y2*y3*y4*y6*y8 + y1*y2*y5*y6*y8 - y1*y3*y5*y6*y8 - y2*y3*y5*y6*y8 + y3^2*y5*y6*y8 + y2*y4*y5*y6*y8 - y3*y4*y5*y6*y8 + y2*y3*y6^2*y8 - y3^2*y6^2*y8 - y2*y5*y6^2*y8 + y3*y5*y6^2*y8 + y1*y2*y4*y7*y8 - y1*y3*y4*y7*y8 - y1*y2*y5*y7*y8 + y2*y3*y5*y7*y8 + y1*y4*y5*y7*y8 - y2*y4*y5*y7*y8 + y1*y3*y6*y7*y8 - y2*y3*y6*y7*y8 - y1*y4*y6*y7*y8 + y3*y4*y6*y7*y8 + y2*y5*y6*y7*y8 - y3*y5*y6*y7*y8
print(r1)
print(r2)
print(r3)
print(r4)
print(r5)
print(r6)
print(r7)
print(r8)
print(r9)
print('vanish simultaneously.')
print('These polynomials define an')
I = (r1, r2, r3, r4, r5, r6, r7, r8, r9)*T
print(I)
print('This ideal has dimension',I.dimension())



==> anc/section_4_part_2.txt <==
socal@tanabe:~$ sage
┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 9.5, Release Date: 2022-01-30                     │
│ Using Python 3.10.12. Type "help()" for help.                      │
└────────────────────────────────────────────────────────────────────┘
sage: load('section_4_part_2.sage')
This code is a supplement to the paper "Locally recoverable algebro-geometric codes with multiple recovering sets from projective bundles" by Aguilar, Alvarez, Ardila, Ocal, Rodriguez Avila, and Varilly-Alvarado.
This code computes the dimension of the zero locus of the minors of the matrix in Section 4 (Exploring non-optimal codes) over an affine space.
The minors of the matrix
[      1      x2      y1   x2*y1    y1^2 x2*y1^2    y1^3 x2*y1^3]
[      1      x2      y2   x2*y2    y2^2 x2*y2^2    y2^3 x2*y2^3]
[      1      x2      y3   x2*y3    y3^2 x2*y3^2    y3^3 x2*y3^3]
[      1      x3      y4   x3*y4    y4^2 x3*y4^2    y4^3 x3*y4^3]
[      1      x3      y5   x3*y5    y5^2 x3*y5^2    y5^3 x3*y5^3]
[      1      x3      y6   x3*y6    y6^2 x3*y6^2    y6^3 x3*y6^3]
[      1      x4      y7   x4*y7    y7^2 x4*y7^2    y7^3 x4*y7^3]
[      1      x4      y8   x4*y8    y8^2 x4*y8^2    y8^3 x4*y8^3]
[      1      x4      y9   x4*y9    y9^2 x4*y9^2    y9^3 x4*y9^3]
vanish simultaneously if and only if the polynomials
y2*y3*y4*y5*y7 - y2*y3*y4*y5*y8 - y2*y3*y4*y6*y7 + y2*y3*y4*y6*y9 + y2*y3*y4*y7*y8 - y2*y3*y4*y7*y9 + y2*y3*y5*y6*y8 - y2*y3*y5*y6*y9 - y2*y3*y5*y7*y8 + y2*y3*y5*y8*y9 + y2*y3*y6*y7*y9 - y2*y3*y6*y8*y9 - y2*y4^2*y5*y7 + y2*y4^2*y5*y8 + y2*y4^2*y7^2 - y2*y4^2*y7*y8 + y2*y4*y5*y6*y7 - y2*y4*y5*y6*y8 - y2*y4*y5*y7^2 + y2*y4*y5*y7*y8 + y2*y4*y5*y7*y9 - y2*y4*y5*y8*y9 + y2*y4*y6*y7*y8 - y2*y4*y6*y7*y9 - y2*y4*y7^2*y8 + y2*y4*y7*y8*y9 - y2*y5*y6*y7*y8 + y2*y5*y6*y8*y9 + y2*y5*y7^2*y8 - y2*y5*y7*y8*y9 + y3*y4^2*y6*y7 - y3*y4^2*y6*y9 - y3*y4^2*y7^2 + y3*y4^2*y7*y9 - y3*y4*y5*y6*y7 + y3*y4*y5*y6*y9 + y3*y4*y5*y7*y8 - y3*y4*y5*y7*y9 + y3*y4*y6*y7^2 - y3*y4*y6*y7*y8 - y3*y4*y6*y7*y9 + y3*y4*y6*y8*y9 + y3*y4*y7^2*y9 - y3*y4*y7*y8*y9 + y3*y5*y6*y7*y9 - y3*y5*y6*y8*y9 - y3*y6*y7^2*y9 + y3*y6*y7*y8*y9 + y4^2*y5*y7^2 - y4^2*y5*y7*y8 - y4^2*y6*y7^2 + y4^2*y6*y7*y9 + y4^2*y7^2*y8 - y4^2*y7^2*y9 + y4*y5*y6*y7*y8 - y4*y5*y6*y7*y9 - y4*y5*y7^2*y8 + y4*y5*y7*y8*y9 + y4*y6*y7^2*y9 - y4*y6*y7*y8*y9
y1*y3*y4*y5*y7 - y1*y3*y4*y5*y8 - y1*y3*y4*y6*y7 + y1*y3*y4*y6*y9 + y1*y3*y4*y7*y8 - y1*y3*y4*y7*y9 + y1*y3*y5*y6*y8 - y1*y3*y5*y6*y9 - y1*y3*y5*y7*y8 + y1*y3*y5*y8*y9 + y1*y3*y6*y7*y9 - y1*y3*y6*y8*y9 - y1*y4*y5^2*y7 + y1*y4*y5^2*y8 + y1*y4*y5*y6*y7 - y1*y4*y5*y6*y8 - y1*y4*y5*y7*y8 + y1*y4*y5*y7*y9 + y1*y4*y5*y8^2 - y1*y4*y5*y8*y9 + y1*y4*y6*y7*y8 - y1*y4*y6*y7*y9 - y1*y4*y7*y8^2 + y1*y4*y7*y8*y9 + y1*y5^2*y7*y8 - y1*y5^2*y8^2 - y1*y5*y6*y7*y8 + y1*y5*y6*y8*y9 + y1*y5*y7*y8^2 - y1*y5*y7*y8*y9 + y3*y4*y5*y6*y8 - y3*y4*y5*y6*y9 - y3*y4*y5*y7*y8 + y3*y4*y5*y8*y9 + y3*y4*y6*y7*y9 - y3*y4*y6*y8*y9 - y3*y5^2*y6*y8 + y3*y5^2*y6*y9 + y3*y5^2*y8^2 - y3*y5^2*y8*y9 + y3*y5*y6*y7*y8 - y3*y5*y6*y7*y9 - y3*y5*y6*y8^2 + y3*y5*y6*y8*y9 + y3*y5*y7*y8*y9 - y3*y5*y8^2*y9 - y3*y6*y7*y8*y9 + y3*y6*y8^2*y9 + y4*y5^2*y7*y8 - y4*y5^2*y8^2 - y4*y5*y6*y7*y8 + y4*y5*y6*y8*y9 + y4*y5*y7*y8^2 - y4*y5*y7*y8*y9 + y5^2*y6*y8^2 - y5^2*y6*y8*y9 - y5^2*y7*y8^2 + y5^2*y8^2*y9 + y5*y6*y7*y8*y9 - y5*y6*y8^2*y9
y1*y2*y4*y5*y7 - y1*y2*y4*y5*y8 - y1*y2*y4*y6*y7 + y1*y2*y4*y6*y9 + y1*y2*y4*y7*y8 - y1*y2*y4*y7*y9 + y1*y2*y5*y6*y8 - y1*y2*y5*y6*y9 - y1*y2*y5*y7*y8 + y1*y2*y5*y8*y9 + y1*y2*y6*y7*y9 - y1*y2*y6*y8*y9 - y1*y4*y5*y6*y7 + y1*y4*y5*y6*y9 + y1*y4*y5*y7*y8 - y1*y4*y5*y7*y9 + y1*y4*y6^2*y7 - y1*y4*y6^2*y9 - y1*y4*y6*y7*y8 + y1*y4*y6*y7*y9 + y1*y4*y6*y8*y9 - y1*y4*y6*y9^2 - y1*y4*y7*y8*y9 + y1*y4*y7*y9^2 + y1*y5*y6*y7*y9 - y1*y5*y6*y8*y9 - y1*y6^2*y7*y9 + y1*y6^2*y9^2 + y1*y6*y7*y8*y9 - y1*y6*y7*y9^2 + y2*y4*y5*y6*y8 - y2*y4*y5*y6*y9 - y2*y4*y5*y7*y8 + y2*y4*y5*y8*y9 + y2*y4*y6*y7*y9 - y2*y4*y6*y8*y9 - y2*y5*y6^2*y8 + y2*y5*y6^2*y9 + y2*y5*y6*y7*y8 - y2*y5*y6*y7*y9 - y2*y5*y6*y8*y9 + y2*y5*y6*y9^2 + y2*y5*y7*y8*y9 - y2*y5*y8*y9^2 + y2*y6^2*y8*y9 - y2*y6^2*y9^2 - y2*y6*y7*y8*y9 + y2*y6*y8*y9^2 + y4*y5*y6*y7*y9 - y4*y5*y6*y8*y9 - y4*y6^2*y7*y9 + y4*y6^2*y9^2 + y4*y6*y7*y8*y9 - y4*y6*y7*y9^2 + y5*y6^2*y8*y9 - y5*y6^2*y9^2 - y5*y6*y7*y8*y9 + y5*y6*y8*y9^2 + y6^2*y7*y9^2 - y6^2*y8*y9^2
y1^2*y2*y5*y7 - y1^2*y2*y5*y8 - y1^2*y2*y7^2 + y1^2*y2*y7*y8 - y1^2*y3*y6*y7 + y1^2*y3*y6*y9 + y1^2*y3*y7^2 - y1^2*y3*y7*y9 - y1^2*y5*y7^2 + y1^2*y5*y7*y8 + y1^2*y6*y7^2 - y1^2*y6*y7*y9 - y1^2*y7^2*y8 + y1^2*y7^2*y9 - y1*y2*y3*y5*y7 + y1*y2*y3*y5*y8 + y1*y2*y3*y6*y7 - y1*y2*y3*y6*y9 - y1*y2*y3*y7*y8 + y1*y2*y3*y7*y9 - y1*y2*y5*y6*y7 + y1*y2*y5*y6*y8 + y1*y2*y5*y7^2 - y1*y2*y5*y7*y8 - y1*y2*y5*y7*y9 + y1*y2*y5*y8*y9 - y1*y2*y6*y7*y8 + y1*y2*y6*y7*y9 + y1*y2*y7^2*y8 - y1*y2*y7*y8*y9 + y1*y3*y5*y6*y7 - y1*y3*y5*y6*y9 - y1*y3*y5*y7*y8 + y1*y3*y5*y7*y9 - y1*y3*y6*y7^2 + y1*y3*y6*y7*y8 + y1*y3*y6*y7*y9 - y1*y3*y6*y8*y9 - y1*y3*y7^2*y9 + y1*y3*y7*y8*y9 - y1*y5*y6*y7*y8 + y1*y5*y6*y7*y9 + y1*y5*y7^2*y8 - y1*y5*y7*y8*y9 - y1*y6*y7^2*y9 + y1*y6*y7*y8*y9 - y2*y3*y5*y6*y8 + y2*y3*y5*y6*y9 + y2*y3*y5*y7*y8 - y2*y3*y5*y8*y9 - y2*y3*y6*y7*y9 + y2*y3*y6*y8*y9 + y2*y5*y6*y7*y8 - y2*y5*y6*y8*y9 - y2*y5*y7^2*y8 + y2*y5*y7*y8*y9 - y3*y5*y6*y7*y9 + y3*y5*y6*y8*y9 + y3*y6*y7^2*y9 - y3*y6*y7*y8*y9
y1*y2^2*y4*y7 - y1*y2^2*y4*y8 - y1*y2^2*y7*y8 + y1*y2^2*y8^2 - y1*y2*y3*y4*y7 + y1*y2*y3*y4*y8 - y1*y2*y3*y6*y8 + y1*y2*y3*y6*y9 + y1*y2*y3*y7*y8 - y1*y2*y3*y8*y9 - y1*y2*y4*y6*y7 + y1*y2*y4*y6*y8 + y1*y2*y4*y7*y8 - y1*y2*y4*y7*y9 - y1*y2*y4*y8^2 + y1*y2*y4*y8*y9 + y1*y2*y6*y7*y8 - y1*y2*y6*y8*y9 - y1*y2*y7*y8^2 + y1*y2*y7*y8*y9 + y1*y3*y4*y6*y7 - y1*y3*y4*y6*y9 - y1*y3*y4*y7*y8 + y1*y3*y4*y7*y9 - y1*y3*y6*y7*y9 + y1*y3*y6*y8*y9 - y1*y4*y6*y7*y8 + y1*y4*y6*y7*y9 + y1*y4*y7*y8^2 - y1*y4*y7*y8*y9 + y2^2*y3*y6*y8 - y2^2*y3*y6*y9 - y2^2*y3*y8^2 + y2^2*y3*y8*y9 - y2^2*y4*y7*y8 + y2^2*y4*y8^2 - y2^2*y6*y8^2 + y2^2*y6*y8*y9 + y2^2*y7*y8^2 - y2^2*y8^2*y9 - y2*y3*y4*y6*y8 + y2*y3*y4*y6*y9 + y2*y3*y4*y7*y8 - y2*y3*y4*y8*y9 - y2*y3*y6*y7*y8 + y2*y3*y6*y7*y9 + y2*y3*y6*y8^2 - y2*y3*y6*y8*y9 - y2*y3*y7*y8*y9 + y2*y3*y8^2*y9 + y2*y4*y6*y7*y8 - y2*y4*y6*y8*y9 - y2*y4*y7*y8^2 + y2*y4*y7*y8*y9 - y2*y6*y7*y8*y9 + y2*y6*y8^2*y9 - y3*y4*y6*y7*y9 + y3*y4*y6*y8*y9 + y3*y6*y7*y8*y9 - y3*y6*y8^2*y9
y1*y2*y3*y4*y7 - y1*y2*y3*y4*y9 - y1*y2*y3*y5*y8 + y1*y2*y3*y5*y9 - y1*y2*y3*y7*y9 + y1*y2*y3*y8*y9 - y1*y2*y4*y5*y7 + y1*y2*y4*y5*y8 - y1*y2*y4*y7*y8 + y1*y2*y4*y7*y9 + y1*y2*y5*y7*y8 - y1*y2*y5*y8*y9 - y1*y3^2*y4*y7 + y1*y3^2*y4*y9 + y1*y3^2*y7*y9 - y1*y3^2*y9^2 + y1*y3*y4*y5*y7 - y1*y3*y4*y5*y9 + y1*y3*y4*y7*y8 - y1*y3*y4*y7*y9 - y1*y3*y4*y8*y9 + y1*y3*y4*y9^2 - y1*y3*y5*y7*y9 + y1*y3*y5*y8*y9 - y1*y3*y7*y8*y9 + y1*y3*y7*y9^2 - y1*y4*y5*y7*y8 + y1*y4*y5*y7*y9 + y1*y4*y7*y8*y9 - y1*y4*y7*y9^2 + y2*y3^2*y5*y8 - y2*y3^2*y5*y9 - y2*y3^2*y8*y9 + y2*y3^2*y9^2 - y2*y3*y4*y5*y8 + y2*y3*y4*y5*y9 - y2*y3*y4*y7*y9 + y2*y3*y4*y8*y9 - y2*y3*y5*y7*y8 + y2*y3*y5*y7*y9 + y2*y3*y5*y8*y9 - y2*y3*y5*y9^2 + y2*y3*y7*y8*y9 - y2*y3*y8*y9^2 + y2*y4*y5*y7*y8 - y2*y4*y5*y8*y9 - y2*y5*y7*y8*y9 + y2*y5*y8*y9^2 + y3^2*y4*y7*y9 - y3^2*y4*y9^2 - y3^2*y5*y8*y9 + y3^2*y5*y9^2 - y3^2*y7*y9^2 + y3^2*y8*y9^2 - y3*y4*y5*y7*y9 + y3*y4*y5*y8*y9 - y3*y4*y7*y8*y9 + y3*y4*y7*y9^2 + y3*y5*y7*y8*y9 - y3*y5*y8*y9^2
y1^2*y2*y4^2 - y1^2*y2*y4*y5 - y1^2*y2*y4*y8 + y1^2*y2*y5*y8 - y1^2*y3*y4^2 + y1^2*y3*y4*y6 + y1^2*y3*y4*y9 - y1^2*y3*y6*y9 + y1^2*y4^2*y5 - y1^2*y4^2*y6 + y1^2*y4^2*y8 - y1^2*y4^2*y9 - y1^2*y4*y5*y8 + y1^2*y4*y6*y9 + y1*y2*y3*y4*y5 - y1*y2*y3*y4*y6 + y1*y2*y3*y4*y8 - y1*y2*y3*y4*y9 - y1*y2*y3*y5*y8 + y1*y2*y3*y6*y9 - y1*y2*y4^2*y5 - y1*y2*y4^2*y8 + y1*y2*y4*y5*y6 + y1*y2*y4*y5*y8 + y1*y2*y4*y5*y9 + y1*y2*y4*y6*y8 - y1*y2*y4*y6*y9 + y1*y2*y4*y8*y9 - y1*y2*y5*y6*y8 - y1*y2*y5*y8*y9 + y1*y3*y4^2*y6 + y1*y3*y4^2*y9 - y1*y3*y4*y5*y6 + y1*y3*y4*y5*y8 - y1*y3*y4*y5*y9 - y1*y3*y4*y6*y8 - y1*y3*y4*y6*y9 - y1*y3*y4*y8*y9 + y1*y3*y5*y6*y9 + y1*y3*y6*y8*y9 - y1*y4^2*y5*y8 + y1*y4^2*y6*y9 + y1*y4*y5*y6*y8 - y1*y4*y5*y6*y9 + y1*y4*y5*y8*y9 - y1*y4*y6*y8*y9 - y2*y3*y4*y5*y8 + y2*y3*y4*y6*y9 + y2*y3*y5*y6*y8 - y2*y3*y5*y6*y9 + y2*y3*y5*y8*y9 - y2*y3*y6*y8*y9 + y2*y4^2*y5*y8 - y2*y4*y5*y6*y8 - y2*y4*y5*y8*y9 + y2*y5*y6*y8*y9 - y3*y4^2*y6*y9 + y3*y4*y5*y6*y9 + y3*y4*y6*y8*y9 - y3*y5*y6*y8*y9
y1*y2^2*y4*y5 - y1*y2^2*y4*y7 - y1*y2^2*y5^2 + y1*y2^2*y5*y7 - y1*y2*y3*y4*y5 + y1*y2*y3*y4*y7 + y1*y2*y3*y5*y6 - y1*y2*y3*y5*y7 + y1*y2*y3*y5*y9 - y1*y2*y3*y6*y9 + y1*y2*y4*y5^2 - y1*y2*y4*y5*y6 - y1*y2*y4*y5*y7 - y1*y2*y4*y5*y9 + y1*y2*y4*y6*y7 + y1*y2*y4*y7*y9 + y1*y2*y5^2*y7 - y1*y2*y5*y6*y7 + y1*y2*y5*y6*y9 - y1*y2*y5*y7*y9 + y1*y3*y4*y5*y7 - y1*y3*y4*y6*y7 + y1*y3*y4*y6*y9 - y1*y3*y4*y7*y9 - y1*y3*y5*y6*y9 + y1*y3*y6*y7*y9 - y1*y4*y5^2*y7 + y1*y4*y5*y6*y7 + y1*y4*y5*y7*y9 - y1*y4*y6*y7*y9 + y2^2*y3*y5^2 - y2^2*y3*y5*y6 - y2^2*y3*y5*y9 + y2^2*y3*y6*y9 - y2^2*y4*y5^2 + y2^2*y4*y5*y7 + y2^2*y5^2*y6 - y2^2*y5^2*y7 + y2^2*y5^2*y9 - y2^2*y5*y6*y9 + y2*y3*y4*y5*y6 - y2*y3*y4*y5*y7 + y2*y3*y4*y5*y9 - y2*y3*y4*y6*y9 - y2*y3*y5^2*y6 - y2*y3*y5^2*y9 + y2*y3*y5*y6*y7 + y2*y3*y5*y6*y9 + y2*y3*y5*y7*y9 - y2*y3*y6*y7*y9 + y2*y4*y5^2*y7 - y2*y4*y5*y6*y7 + y2*y4*y5*y6*y9 - y2*y4*y5*y7*y9 - y2*y5^2*y6*y9 + y2*y5*y6*y7*y9 - y3*y4*y5*y6*y9 + y3*y4*y6*y7*y9 + y3*y5^2*y6*y9 - y3*y5*y6*y7*y9
y1*y2*y3*y4*y6 - y1*y2*y3*y4*y7 - y1*y2*y3*y5*y6 + y1*y2*y3*y5*y8 + y1*y2*y3*y6*y7 - y1*y2*y3*y6*y8 + y1*y2*y4*y5*y7 - y1*y2*y4*y5*y8 - y1*y2*y4*y6*y7 + y1*y2*y4*y7*y8 + y1*y2*y5*y6*y8 - y1*y2*y5*y7*y8 - y1*y3^2*y4*y6 + y1*y3^2*y4*y7 + y1*y3^2*y6^2 - y1*y3^2*y6*y7 + y1*y3*y4*y5*y6 - y1*y3*y4*y5*y7 - y1*y3*y4*y6^2 + y1*y3*y4*y6*y7 + y1*y3*y4*y6*y8 - y1*y3*y4*y7*y8 + y1*y3*y5*y6*y7 - y1*y3*y5*y6*y8 - y1*y3*y6^2*y7 + y1*y3*y6*y7*y8 - y1*y4*y5*y6*y7 + y1*y4*y5*y7*y8 + y1*y4*y6^2*y7 - y1*y4*y6*y7*y8 + y2*y3^2*y5*y6 - y2*y3^2*y5*y8 - y2*y3^2*y6^2 + y2*y3^2*y6*y8 - y2*y3*y4*y5*y6 + y2*y3*y4*y5*y8 + y2*y3*y4*y6*y7 - y2*y3*y4*y6*y8 + y2*y3*y5*y6^2 - y2*y3*y5*y6*y7 - y2*y3*y5*y6*y8 + y2*y3*y5*y7*y8 + y2*y3*y6^2*y8 - y2*y3*y6*y7*y8 + y2*y4*y5*y6*y8 - y2*y4*y5*y7*y8 - y2*y5*y6^2*y8 + y2*y5*y6*y7*y8 + y3^2*y4*y6^2 - y3^2*y4*y6*y7 - y3^2*y5*y6^2 + y3^2*y5*y6*y8 + y3^2*y6^2*y7 - y3^2*y6^2*y8 + y3*y4*y5*y6*y7 - y3*y4*y5*y6*y8 - y3*y4*y6^2*y7 + y3*y4*y6*y7*y8 + y3*y5*y6^2*y8 - y3*y5*y6*y7*y8
vanish simultaneously.
These polynomials define an
Ideal (y2*y3*y4*y5*y7 - y2*y3*y4*y5*y8 - y2*y3*y4*y6*y7 + y2*y3*y4*y6*y9 + y2*y3*y4*y7*y8 - y2*y3*y4*y7*y9 + y2*y3*y5*y6*y8 - y2*y3*y5*y6*y9 - y2*y3*y5*y7*y8 + y2*y3*y5*y8*y9 + y2*y3*y6*y7*y9 - y2*y3*y6*y8*y9 - y2*y4^2*y5*y7 + y2*y4^2*y5*y8 + y2*y4^2*y7^2 - y2*y4^2*y7*y8 + y2*y4*y5*y6*y7 - y2*y4*y5*y6*y8 - y2*y4*y5*y7^2 + y2*y4*y5*y7*y8 + y2*y4*y5*y7*y9 - y2*y4*y5*y8*y9 + y2*y4*y6*y7*y8 - y2*y4*y6*y7*y9 - y2*y4*y7^2*y8 + y2*y4*y7*y8*y9 - y2*y5*y6*y7*y8 + y2*y5*y6*y8*y9 + y2*y5*y7^2*y8 - y2*y5*y7*y8*y9 + y3*y4^2*y6*y7 - y3*y4^2*y6*y9 - y3*y4^2*y7^2 + y3*y4^2*y7*y9 - y3*y4*y5*y6*y7 + y3*y4*y5*y6*y9 + y3*y4*y5*y7*y8 - y3*y4*y5*y7*y9 + y3*y4*y6*y7^2 - y3*y4*y6*y7*y8 - y3*y4*y6*y7*y9 + y3*y4*y6*y8*y9 + y3*y4*y7^2*y9 - y3*y4*y7*y8*y9 + y3*y5*y6*y7*y9 - y3*y5*y6*y8*y9 - y3*y6*y7^2*y9 + y3*y6*y7*y8*y9 + y4^2*y5*y7^2 - y4^2*y5*y7*y8 - y4^2*y6*y7^2 + y4^2*y6*y7*y9 + y4^2*y7^2*y8 - y4^2*y7^2*y9 + y4*y5*y6*y7*y8 - y4*y5*y6*y7*y9 - y4*y5*y7^2*y8 + y4*y5*y7*y8*y9 + y4*y6*y7^2*y9 - y4*y6*y7*y8*y9, y1*y3*y4*y5*y7 - y1*y3*y4*y5*y8 - y1*y3*y4*y6*y7 + y1*y3*y4*y6*y9 + y1*y3*y4*y7*y8 - y1*y3*y4*y7*y9 + y1*y3*y5*y6*y8 - y1*y3*y5*y6*y9 - y1*y3*y5*y7*y8 + y1*y3*y5*y8*y9 + y1*y3*y6*y7*y9 - y1*y3*y6*y8*y9 - y1*y4*y5^2*y7 + y1*y4*y5^2*y8 + y1*y4*y5*y6*y7 - y1*y4*y5*y6*y8 - y1*y4*y5*y7*y8 + y1*y4*y5*y7*y9 + y1*y4*y5*y8^2 - y1*y4*y5*y8*y9 + y1*y4*y6*y7*y8 - y1*y4*y6*y7*y9 - y1*y4*y7*y8^2 + y1*y4*y7*y8*y9 + y1*y5^2*y7*y8 - y1*y5^2*y8^2 - y1*y5*y6*y7*y8 + y1*y5*y6*y8*y9 + y1*y5*y7*y8^2 - y1*y5*y7*y8*y9 + y3*y4*y5*y6*y8 - y3*y4*y5*y6*y9 - y3*y4*y5*y7*y8 + y3*y4*y5*y8*y9 + y3*y4*y6*y7*y9 - y3*y4*y6*y8*y9 - y3*y5^2*y6*y8 + y3*y5^2*y6*y9 + y3*y5^2*y8^2 - y3*y5^2*y8*y9 + y3*y5*y6*y7*y8 - y3*y5*y6*y7*y9 - y3*y5*y6*y8^2 + y3*y5*y6*y8*y9 + y3*y5*y7*y8*y9 - y3*y5*y8^2*y9 - y3*y6*y7*y8*y9 + y3*y6*y8^2*y9 + y4*y5^2*y7*y8 - y4*y5^2*y8^2 - y4*y5*y6*y7*y8 + y4*y5*y6*y8*y9 + y4*y5*y7*y8^2 - y4*y5*y7*y8*y9 + y5^2*y6*y8^2 - y5^2*y6*y8*y9 - y5^2*y7*y8^2 + y5^2*y8^2*y9 + y5*y6*y7*y8*y9 - y5*y6*y8^2*y9, y1*y2*y4*y5*y7 - y1*y2*y4*y5*y8 - y1*y2*y4*y6*y7 + y1*y2*y4*y6*y9 + y1*y2*y4*y7*y8 - y1*y2*y4*y7*y9 + y1*y2*y5*y6*y8 - y1*y2*y5*y6*y9 - y1*y2*y5*y7*y8 + y1*y2*y5*y8*y9 + y1*y2*y6*y7*y9 - y1*y2*y6*y8*y9 - y1*y4*y5*y6*y7 + y1*y4*y5*y6*y9 + y1*y4*y5*y7*y8 - y1*y4*y5*y7*y9 + y1*y4*y6^2*y7 - y1*y4*y6^2*y9 - y1*y4*y6*y7*y8 + y1*y4*y6*y7*y9 + y1*y4*y6*y8*y9 - y1*y4*y6*y9^2 - y1*y4*y7*y8*y9 + y1*y4*y7*y9^2 + y1*y5*y6*y7*y9 - y1*y5*y6*y8*y9 - y1*y6^2*y7*y9 + y1*y6^2*y9^2 + y1*y6*y7*y8*y9 - y1*y6*y7*y9^2 + y2*y4*y5*y6*y8 - y2*y4*y5*y6*y9 - y2*y4*y5*y7*y8 + y2*y4*y5*y8*y9 + y2*y4*y6*y7*y9 - y2*y4*y6*y8*y9 - y2*y5*y6^2*y8 + y2*y5*y6^2*y9 + y2*y5*y6*y7*y8 - y2*y5*y6*y7*y9 - y2*y5*y6*y8*y9 + y2*y5*y6*y9^2 + y2*y5*y7*y8*y9 - y2*y5*y8*y9^2 + y2*y6^2*y8*y9 - y2*y6^2*y9^2 - y2*y6*y7*y8*y9 + y2*y6*y8*y9^2 + y4*y5*y6*y7*y9 - y4*y5*y6*y8*y9 - y4*y6^2*y7*y9 + y4*y6^2*y9^2 + y4*y6*y7*y8*y9 - y4*y6*y7*y9^2 + y5*y6^2*y8*y9 - y5*y6^2*y9^2 - y5*y6*y7*y8*y9 + y5*y6*y8*y9^2 + y6^2*y7*y9^2 - y6^2*y8*y9^2, y1^2*y2*y5*y7 - y1^2*y2*y5*y8 - y1^2*y2*y7^2 + y1^2*y2*y7*y8 - y1^2*y3*y6*y7 + y1^2*y3*y6*y9 + y1^2*y3*y7^2 - y1^2*y3*y7*y9 - y1^2*y5*y7^2 + y1^2*y5*y7*y8 + y1^2*y6*y7^2 - y1^2*y6*y7*y9 - y1^2*y7^2*y8 + y1^2*y7^2*y9 - y1*y2*y3*y5*y7 + y1*y2*y3*y5*y8 + y1*y2*y3*y6*y7 - y1*y2*y3*y6*y9 - y1*y2*y3*y7*y8 + y1*y2*y3*y7*y9 - y1*y2*y5*y6*y7 + y1*y2*y5*y6*y8 + y1*y2*y5*y7^2 - y1*y2*y5*y7*y8 - y1*y2*y5*y7*y9 + y1*y2*y5*y8*y9 - y1*y2*y6*y7*y8 + y1*y2*y6*y7*y9 + y1*y2*y7^2*y8 - y1*y2*y7*y8*y9 + y1*y3*y5*y6*y7 - y1*y3*y5*y6*y9 - y1*y3*y5*y7*y8 + y1*y3*y5*y7*y9 - y1*y3*y6*y7^2 + y1*y3*y6*y7*y8 + y1*y3*y6*y7*y9 - y1*y3*y6*y8*y9 - y1*y3*y7^2*y9 + y1*y3*y7*y8*y9 - y1*y5*y6*y7*y8 + y1*y5*y6*y7*y9 + y1*y5*y7^2*y8 - y1*y5*y7*y8*y9 - y1*y6*y7^2*y9 + y1*y6*y7*y8*y9 - y2*y3*y5*y6*y8 + y2*y3*y5*y6*y9 + y2*y3*y5*y7*y8 - y2*y3*y5*y8*y9 - y2*y3*y6*y7*y9 + y2*y3*y6*y8*y9 + y2*y5*y6*y7*y8 - y2*y5*y6*y8*y9 - y2*y5*y7^2*y8 + y2*y5*y7*y8*y9 - y3*y5*y6*y7*y9 + y3*y5*y6*y8*y9 + y3*y6*y7^2*y9 - y3*y6*y7*y8*y9, y1*y2^2*y4*y7 - y1*y2^2*y4*y8 - y1*y2^2*y7*y8 + y1*y2^2*y8^2 - y1*y2*y3*y4*y7 + y1*y2*y3*y4*y8 - y1*y2*y3*y6*y8 + y1*y2*y3*y6*y9 + y1*y2*y3*y7*y8 - y1*y2*y3*y8*y9 - y1*y2*y4*y6*y7 + y1*y2*y4*y6*y8 + y1*y2*y4*y7*y8 - y1*y2*y4*y7*y9 - y1*y2*y4*y8^2 + y1*y2*y4*y8*y9 + y1*y2*y6*y7*y8 - y1*y2*y6*y8*y9 - y1*y2*y7*y8^2 + y1*y2*y7*y8*y9 + y1*y3*y4*y6*y7 - y1*y3*y4*y6*y9 - y1*y3*y4*y7*y8 + y1*y3*y4*y7*y9 - y1*y3*y6*y7*y9 + y1*y3*y6*y8*y9 - y1*y4*y6*y7*y8 + y1*y4*y6*y7*y9 + y1*y4*y7*y8^2 - y1*y4*y7*y8*y9 + y2^2*y3*y6*y8 - y2^2*y3*y6*y9 - y2^2*y3*y8^2 + y2^2*y3*y8*y9 - y2^2*y4*y7*y8 + y2^2*y4*y8^2 - y2^2*y6*y8^2 + y2^2*y6*y8*y9 + y2^2*y7*y8^2 - y2^2*y8^2*y9 - y2*y3*y4*y6*y8 + y2*y3*y4*y6*y9 + y2*y3*y4*y7*y8 - y2*y3*y4*y8*y9 - y2*y3*y6*y7*y8 + y2*y3*y6*y7*y9 + y2*y3*y6*y8^2 - y2*y3*y6*y8*y9 - y2*y3*y7*y8*y9 + y2*y3*y8^2*y9 + y2*y4*y6*y7*y8 - y2*y4*y6*y8*y9 - y2*y4*y7*y8^2 + y2*y4*y7*y8*y9 - y2*y6*y7*y8*y9 + y2*y6*y8^2*y9 - y3*y4*y6*y7*y9 + y3*y4*y6*y8*y9 + y3*y6*y7*y8*y9 - y3*y6*y8^2*y9, y1*y2*y3*y4*y7 - y1*y2*y3*y4*y9 - y1*y2*y3*y5*y8 + y1*y2*y3*y5*y9 - y1*y2*y3*y7*y9 + y1*y2*y3*y8*y9 - y1*y2*y4*y5*y7 + y1*y2*y4*y5*y8 - y1*y2*y4*y7*y8 + y1*y2*y4*y7*y9 + y1*y2*y5*y7*y8 - y1*y2*y5*y8*y9 - y1*y3^2*y4*y7 + y1*y3^2*y4*y9 + y1*y3^2*y7*y9 - y1*y3^2*y9^2 + y1*y3*y4*y5*y7 - y1*y3*y4*y5*y9 + y1*y3*y4*y7*y8 - y1*y3*y4*y7*y9 - y1*y3*y4*y8*y9 + y1*y3*y4*y9^2 - y1*y3*y5*y7*y9 + y1*y3*y5*y8*y9 - y1*y3*y7*y8*y9 + y1*y3*y7*y9^2 - y1*y4*y5*y7*y8 + y1*y4*y5*y7*y9 + y1*y4*y7*y8*y9 - y1*y4*y7*y9^2 + y2*y3^2*y5*y8 - y2*y3^2*y5*y9 - y2*y3^2*y8*y9 + y2*y3^2*y9^2 - y2*y3*y4*y5*y8 + y2*y3*y4*y5*y9 - y2*y3*y4*y7*y9 + y2*y3*y4*y8*y9 - y2*y3*y5*y7*y8 + y2*y3*y5*y7*y9 + y2*y3*y5*y8*y9 - y2*y3*y5*y9^2 + y2*y3*y7*y8*y9 - y2*y3*y8*y9^2 + y2*y4*y5*y7*y8 - y2*y4*y5*y8*y9 - y2*y5*y7*y8*y9 + y2*y5*y8*y9^2 + y3^2*y4*y7*y9 - y3^2*y4*y9^2 - y3^2*y5*y8*y9 + y3^2*y5*y9^2 - y3^2*y7*y9^2 + y3^2*y8*y9^2 - y3*y4*y5*y7*y9 + y3*y4*y5*y8*y9 - y3*y4*y7*y8*y9 + y3*y4*y7*y9^2 + y3*y5*y7*y8*y9 - y3*y5*y8*y9^2, y1^2*y2*y4^2 - y1^2*y2*y4*y5 - y1^2*y2*y4*y8 + y1^2*y2*y5*y8 - y1^2*y3*y4^2 + y1^2*y3*y4*y6 + y1^2*y3*y4*y9 - y1^2*y3*y6*y9 + y1^2*y4^2*y5 - y1^2*y4^2*y6 + y1^2*y4^2*y8 - y1^2*y4^2*y9 - y1^2*y4*y5*y8 + y1^2*y4*y6*y9 + y1*y2*y3*y4*y5 - y1*y2*y3*y4*y6 + y1*y2*y3*y4*y8 - y1*y2*y3*y4*y9 - y1*y2*y3*y5*y8 + y1*y2*y3*y6*y9 - y1*y2*y4^2*y5 - y1*y2*y4^2*y8 + y1*y2*y4*y5*y6 + y1*y2*y4*y5*y8 + y1*y2*y4*y5*y9 + y1*y2*y4*y6*y8 - y1*y2*y4*y6*y9 + y1*y2*y4*y8*y9 - y1*y2*y5*y6*y8 - y1*y2*y5*y8*y9 + y1*y3*y4^2*y6 + y1*y3*y4^2*y9 - y1*y3*y4*y5*y6 + y1*y3*y4*y5*y8 - y1*y3*y4*y5*y9 - y1*y3*y4*y6*y8 - y1*y3*y4*y6*y9 - y1*y3*y4*y8*y9 + y1*y3*y5*y6*y9 + y1*y3*y6*y8*y9 - y1*y4^2*y5*y8 + y1*y4^2*y6*y9 + y1*y4*y5*y6*y8 - y1*y4*y5*y6*y9 + y1*y4*y5*y8*y9 - y1*y4*y6*y8*y9 - y2*y3*y4*y5*y8 + y2*y3*y4*y6*y9 + y2*y3*y5*y6*y8 - y2*y3*y5*y6*y9 + y2*y3*y5*y8*y9 - y2*y3*y6*y8*y9 + y2*y4^2*y5*y8 - y2*y4*y5*y6*y8 - y2*y4*y5*y8*y9 + y2*y5*y6*y8*y9 - y3*y4^2*y6*y9 + y3*y4*y5*y6*y9 + y3*y4*y6*y8*y9 - y3*y5*y6*y8*y9, y1*y2^2*y4*y5 - y1*y2^2*y4*y7 - y1*y2^2*y5^2 + y1*y2^2*y5*y7 - y1*y2*y3*y4*y5 + y1*y2*y3*y4*y7 + y1*y2*y3*y5*y6 - y1*y2*y3*y5*y7 + y1*y2*y3*y5*y9 - y1*y2*y3*y6*y9 + y1*y2*y4*y5^2 - y1*y2*y4*y5*y6 - y1*y2*y4*y5*y7 - y1*y2*y4*y5*y9 + y1*y2*y4*y6*y7 + y1*y2*y4*y7*y9 + y1*y2*y5^2*y7 - y1*y2*y5*y6*y7 + y1*y2*y5*y6*y9 - y1*y2*y5*y7*y9 + y1*y3*y4*y5*y7 - y1*y3*y4*y6*y7 + y1*y3*y4*y6*y9 - y1*y3*y4*y7*y9 - y1*y3*y5*y6*y9 + y1*y3*y6*y7*y9 - y1*y4*y5^2*y7 + y1*y4*y5*y6*y7 + y1*y4*y5*y7*y9 - y1*y4*y6*y7*y9 + y2^2*y3*y5^2 - y2^2*y3*y5*y6 - y2^2*y3*y5*y9 + y2^2*y3*y6*y9 - y2^2*y4*y5^2 + y2^2*y4*y5*y7 + y2^2*y5^2*y6 - y2^2*y5^2*y7 + y2^2*y5^2*y9 - y2^2*y5*y6*y9 + y2*y3*y4*y5*y6 - y2*y3*y4*y5*y7 + y2*y3*y4*y5*y9 - y2*y3*y4*y6*y9 - y2*y3*y5^2*y6 - y2*y3*y5^2*y9 + y2*y3*y5*y6*y7 + y2*y3*y5*y6*y9 + y2*y3*y5*y7*y9 - y2*y3*y6*y7*y9 + y2*y4*y5^2*y7 - y2*y4*y5*y6*y7 + y2*y4*y5*y6*y9 - y2*y4*y5*y7*y9 - y2*y5^2*y6*y9 + y2*y5*y6*y7*y9 - y3*y4*y5*y6*y9 + y3*y4*y6*y7*y9 + y3*y5^2*y6*y9 - y3*y5*y6*y7*y9, y1*y2*y3*y4*y6 - y1*y2*y3*y4*y7 - y1*y2*y3*y5*y6 + y1*y2*y3*y5*y8 + y1*y2*y3*y6*y7 - y1*y2*y3*y6*y8 + y1*y2*y4*y5*y7 - y1*y2*y4*y5*y8 - y1*y2*y4*y6*y7 + y1*y2*y4*y7*y8 + y1*y2*y5*y6*y8 - y1*y2*y5*y7*y8 - y1*y3^2*y4*y6 + y1*y3^2*y4*y7 + y1*y3^2*y6^2 - y1*y3^2*y6*y7 + y1*y3*y4*y5*y6 - y1*y3*y4*y5*y7 - y1*y3*y4*y6^2 + y1*y3*y4*y6*y7 + y1*y3*y4*y6*y8 - y1*y3*y4*y7*y8 + y1*y3*y5*y6*y7 - y1*y3*y5*y6*y8 - y1*y3*y6^2*y7 + y1*y3*y6*y7*y8 - y1*y4*y5*y6*y7 + y1*y4*y5*y7*y8 + y1*y4*y6^2*y7 - y1*y4*y6*y7*y8 + y2*y3^2*y5*y6 - y2*y3^2*y5*y8 - y2*y3^2*y6^2 + y2*y3^2*y6*y8 - y2*y3*y4*y5*y6 + y2*y3*y4*y5*y8 + y2*y3*y4*y6*y7 - y2*y3*y4*y6*y8 + y2*y3*y5*y6^2 - y2*y3*y5*y6*y7 - y2*y3*y5*y6*y8 + y2*y3*y5*y7*y8 + y2*y3*y6^2*y8 - y2*y3*y6*y7*y8 + y2*y4*y5*y6*y8 - y2*y4*y5*y7*y8 - y2*y5*y6^2*y8 + y2*y5*y6*y7*y8 + y3^2*y4*y6^2 - y3^2*y4*y6*y7 - y3^2*y5*y6^2 + y3^2*y5*y6*y8 + y3^2*y6^2*y7 - y3^2*y6^2*y8 + y3*y4*y5*y6*y7 - y3*y4*y5*y6*y8 - y3*y4*y6^2*y7 + y3*y4*y6*y7*y8 + y3*y5*y6^2*y8 - y3*y5*y6*y7*y8) of Multivariate Polynomial Ring in y1, y2, y3, y4, y5, y6, y7, y8, y9 over Finite Field of size 37
This ideal has dimension 7


